Quantum channel coding: Approximation algorithms and strong converse exponents

We study relaxations of entanglement-assisted quantum channel coding and establish that non-signaling assistance and a natural semi-definite programming relaxation\, -- \,termed meta-converse\, -- \,are equivalent in terms of success probabilities. We then present a rounding procedure that transforms any non-signaling-assisted strategy into an entanglement-assisted one and prove an approximation ratio of $(1 - e^{-1})$ in success probabilities for the special case of measurement channels. For fully quantum channels, we give a weaker (dimension dependent) approximation ratio, that is nevertheless still tight to characterize the strong converse exponent of entanglement-assisted channel coding [Li and Yao, IEEE Tran.~Inf.~Theory (2024)]. Our derivations leverage ideas from position-based coding, quantum decoupling theorems, the matrix Chernoff inequality, and input flattening techniques.

==> install.sh <==
#!/usr/bin/env bash
##
# install.sh: Installs TeX resources to the current user's TeX directory.
##
# This file is part of quantumarticle.
#
#    Copyright (c) 2016 Verein zur Förderung des Open Access Publizierens in
#    den Quantenwissenschaften (http://quantum-journal.org/about/).
#    All rights reserved.
#
#    Redistribution and use in source and binary forms, with or without
#    modification, are permitted provided that the following conditions are
#    met:
#
#    1. Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#
#    2. Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#
#    3. Neither the name of quantumarticle, nor the names
#       of its contributors may be used to endorse or promote products derived
#       from this software without specific prior written permission.
#
#    THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
#    "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
#    LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
#    PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
#    HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
#    SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
#    LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
#    DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
#    THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
#    (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
#    OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
##############################################################################

## NOTES #####################################################################

# We use the idiom documented at
#     https://www.linuxjournal.com/content/return-values-bash-functions
# to implement functions with "return values," with the convention that
# the first argument ($1) to each function is the name of a variable to
# write the result into.

## FUNCTIONS #################################################################

function detect_latex_distribution() {
    local __ret_variable=$1

    if [[ -z `which latex` ]]; then
        eval $__ret_variable="None"
        return 0
    fi

    local version_header="$(pdflatex --version | head -n 1)"

    if [[ $version_header == *"MiKTeX"* ]]; then
        eval $__ret_variable="MiKTeX"
        return 0
    elif [[ $version_header == *"TeX Live"* ]]; then
        eval $__ret_variable="'TeX Live'"
        return 0
    else
        eval $__ret_variable="Other"
        return 0
    fi
}

function find_tex_userdir() {
    local __ret_variable=$1
    local tex_dist=$2

    local where_temp=mktemp

    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --report | while read -r line
        do
            if [[ $line == *":"* ]]; then
                if [[ $line =~ 'UserInstall:'(.*) ]]; then
                    local ret_val="$(echo "$line" | sed -e 's/UserInstall: //')"
                    printf '%s\n' "$ret_val" > $where_temp
                fi
            fi
        done

        # See https://stackoverflow.com/a/9715377 for why this works.
        # Specifically, we need the \$ to force escaping of all backslashes.
        # We may be running under Windows (someone ran bash on Windows to
        # install a TeX resource? the monster!), such that we must be robust
        # to \ use here.
        # Brief addendum: this is ugly beyond all that should ever be permissible.
        # I'd love a better way to do this.
        eval $__ret_variable="\$(cat $where_temp)"
        rm $where_temp
        return 0

    elif [[ $tex_dist == 'TeX Live' ]]; then
        eval $__ret_variable="$(kpsewhich --expand-var=\$TEXMFHOME)"
        return 0
    elif [[ $tex_dist == "Other" ]]; then
        eval $__ret_variable="~/texmf/"
        return 0
    fi

}

function install_tex_resource() {
    # No "return" value, so no __ret_variable needed.

    local source="$1"
    local tds_path="$2"
    local tex_userdir="$3"

    local dest="$tex_userdir/$tds_path";
    mkdir -p "$dest"
    cp "$source" "$dest"

}

function refresh_tex_hash {
    # No "return" value, so no __ret_variable needed.

    local tex_dist="$1"
    local tex_userdir="$2"
    
    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --update-fndb
    elif [[ $tex_dist == "Other" ]] || [[ $tex_dist == 'TeX Live' ]]; then
        texhash "$tex_userdir"
    fi
    
}

function assert_installed() {
    # No "return" value, so no __ret_variable needed.
    local source="$1"

    # NB: this is *not* a direct analogy to the function in
    #     install.ps1, as it does not support multiple arguments at
    #     once.

    # Filter out of kpsewhich the current directory (starts with "./",
    # even on operating systems with \ path separators).

    kpsewhich -all -progname=pdflatex "$source" | while read -r line
    do
        if [[ $line != "./"* ]]; then
            return 42
            break
        fi
    done

    local found=$?

    if [[ $found == 0 ]]; then
        echo "TeX resource $source did not install correctly."
        return -1
    elif [[ $found == 42 ]]; then
        return 0
    else
        echo $found
        echo "Something rather unexpected happened, probably related to while loops being weird."
        return -9
    fi
}


## MAIN ######################################################################

function main() {

    detect_latex_distribution tex_dist

    if [[ $tex_dist == "None" ]]; then
        echo "No LaTeX distribution found."
        return -1
    fi

    echo "Using TeX distribution $tex_dist."

    find_tex_userdir tex_userdir "$tex_dist"
    echo "Using TeX user directory $tex_userdir."
    install_tex_resource quantumarticle.cls tex/latex/quantumarticle "$tex_userdir"

    refresh_tex_hash "$tex_dist" "$tex_userdir"

    assert_installed quantumarticle.cls

    if [[ $? == 0 ]]; then
        echo "All TeX resources installed successfully."
    fi

}

main


==> quantum-plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum plots (beta)\n",
    "\n",
    "This notebook provides plotting functionality tailored for the use with the `quantumarticle` documentclass."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### IMPORTANT\n",
    "\n",
    "In case this notebook does not run smoothly, please open an Issue on our GitHub page https://github.com/quantum-journal/quantum-journal/issues and append the following information:\n",
    "\n",
    "- The error message (you can include the whole output as .html).\n",
    "- The version of Jupyter notebook and IPython (as found in the menu under Help > About).\n",
    "- The version of Matplotlib and the current backend. This information can be found by running the following code:\n",
    "    ```python\n",
    "    print(mpl.__version__)\n",
    "    print(mpl.get_backend())\n",
    "    ```\n",
    "    \n",
    "You will help us tremendously in improving your experience.\n",
    "\n",
    "Should you have the problem that your figures are not displayed in the Jupyter notebook, you can still save them as PDF documents via `plt.savefig('filename.pdf')`. Afterwards you can use your favorite PDF viewer to check your figures. Nevertheless you should inform us so that the bug can be removed."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Global routines\n",
    "\n",
    "The parameters for the plots are set in a way that the font sizes in the resulting graphic match those in the surrounding document."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Setup methods loaded\n"
     ]
    }
   ],
   "source": [
    "import numpy             as     np\n",
    "import matplotlib        as     mpl\n",
    "import matplotlib.pyplot as     plt\n",
    "from   matplotlib        import rc\n",
    "from   cycler            import cycler\n",
    "\n",
    "_widths = {\n",
    "    # a4paper columnwidth = 426.79135 pt = 5.93 in\n",
    "    # letterpaper columnwidth = 443.57848 pt = 6.16 in\n",
    "    'onecolumn': {\n",
    "        'a4paper' : 5.93,\n",
    "        'letterpaper' : 6.16\n",
    "    },\n",
    "    # a4paper columnwidth = 231.84843 pt = 3.22 in\n",
    "    # letterpaper columnwidth = 240.24199 pt = 3.34 in\n",
    "    'twocolumn': {\n",
    "        'a4paper' : 3.22,\n",
    "        'letterpaper' : 3.34\n",
    "    }\n",
    "}\n",
    "\n",
    "_wide_widths = {\n",
    "    # a4paper wide columnwidth = 426.79135 pt = 5.93 in\n",
    "    # letterpaper wide columnwidth = 443.57848 pt = 6.16 in\n",
    "    'onecolumn': {\n",
    "        'a4paper' : 5.93,\n",
    "        'letterpaper' : 6.16\n",
    "    },\n",
    "    # a4paper wide linewidth = 483.69687 pt = 6.72 in\n",
    "    # letterpaper wide linewidth = 500.48400 pt = 6.95 in\n",
    "    'twocolumn': {\n",
    "        'a4paper' : 6.72,\n",
    "        'letterpaper' : 6.95\n",
    "    }\n",
    "}\n",
    "\n",
    "_fontsizes = {\n",
    "    10 : {\n",
    "        'tiny' : 5,\n",
    "        'scriptsize' : 7,\n",
    "        'footnotesize' : 8, \n",
    "        'small' : 9, \n",
    "        'normalsize' : 10,\n",
    "        'large' : 12, \n",
    "        'Large' : 14, \n",
    "        'LARGE' : 17,\n",
    "        'huge' : 20,\n",
    "        'Huge' : 25\n",
    "    },\n",
    "    11 : {\n",
    "        'tiny' : 6,\n",
    "        'scriptsize' : 8,\n",
    "        'footnotesize' : 9, \n",
    "        'small' : 10, \n",
    "        'normalsize' : 11,\n",
    "        'large' : 12, \n",
    "        'Large' : 14, \n",
    "        'LARGE' : 17,\n",
    "        'huge' :  20,\n",
    "        'Huge' :  25\n",
    "    },\n",
    "    12 : {\n",
    "        'tiny' : 6,\n",
    "        'scriptsize' : 8,\n",
    "        'footnotesize' : 10, \n",
    "        'small' : 11, \n",
    "        'normalsize' : 12,\n",
    "        'large' : 14, \n",
    "        'Large' : 17, \n",
    "        'LARGE' : 20,\n",
    "        'huge' :  25,\n",
    "        'Huge' :  25\n",
    "    }\n",
    "}\n",
    "\n",
    "_width         = 1\n",
    "_wide_width    = 1\n",
    "_quantumviolet = '#53257F'\n",
    "_quantumgray   = '#555555'\n",
    "\n",
    "# Sets up the plot with the fitting arguments so that the font sizes of the plot\n",
    "# and the font sizes of the document are well aligned\n",
    "#\n",
    "#     columns : string = ('onecolumn' | 'twocolumn')\n",
    "#         the columns you used to set up your quantumarticle, \n",
    "#         defaults to 'twocolumn'\n",
    "#\n",
    "#     paper : string = ('a4paper' | 'letterpaper')\n",
    "#         the paper size you used to set up your quantumarticle,\n",
    "#         defaults to 'a4paper'\n",
    "#\n",
    "#     fontsize : int = (10 | 11 | 12)\n",
    "#         the fontsize you used to set up your quantumarticle as int\n",
    "#\n",
    "#     (returns) : dict\n",
    "#         parameters that can be used for plot adjustments\n",
    "\n",
    "def global_setup(columns = 'twocolumn', paper = 'a4paper', fontsize = 10):\n",
    "    plt.rcdefaults()\n",
    "        \n",
    "    # Seaborn white is a good base style\n",
    "    plt.style.use(['seaborn-white', './quantum-plots.mplstyle'])\n",
    "    \n",
    "    try:        \n",
    "        # This hackery is necessary so that jupyther shows the plots\n",
    "        mpl.use(\"pgf\")\n",
    "        %matplotlib inline\n",
    "        plt.plot()\n",
    "        mpl.use(\"pgf\")\n",
    "    except:\n",
    "        print('Call to matplotlib.use had no effect')\n",
    "        \n",
    "    mpl.interactive(False) \n",
    "    \n",
    "    # Now prepare the styling that depends on the settings of the document\n",
    "    \n",
    "    global _width \n",
    "    _width = _widths[columns][paper]\n",
    "    \n",
    "    global _wide_width \n",
    "    _wide_width = _wide_widths[columns][paper]\n",
    "    \n",
    "    # Use the default fontsize scaling of LaTeX\n",
    "    global _fontsizes\n",
    "    fontsizes = _fontsizes[fontsize]\n",
    "    \n",
    "    plt.rcParams['axes.labelsize'] = fontsizes['small']\n",
    "    plt.rcParams['axes.titlesize'] = fontsizes['large']\n",
    "    plt.rcParams['xtick.labelsize'] = fontsizes['footnotesize']\n",
    "    plt.rcParams['ytick.labelsize'] = fontsizes['footnotesize']\n",
    "    plt.rcParams['font.size'] = fontsizes['small']\n",
    "    \n",
    "    return {\n",
    "            'fontsizes' : fontsizes,\n",
    "            'colors' : {\n",
    "                'quantumviolet' : _quantumviolet,\n",
    "                'quantumgray' : _quantumgray\n",
    "            }\n",
    "        }\n",
    "    \n",
    "\n",
    "# Sets up the plot with the fitting arguments so that the font sizes of the plot\n",
    "# and the font sizes of the document are well aligned\n",
    "#\n",
    "#     aspect_ratio : float\n",
    "#         the aspect ratio (width/height) of your plot\n",
    "#         defaults to the golden ratio\n",
    "#\n",
    "#     width_ratio : float in [0, 1]\n",
    "#         the width of your plot when you insert it into the document, e.g.\n",
    "#         .8 of the regular width\n",
    "#         defaults to 1.0\n",
    "#\n",
    "#     wide : bool \n",
    "#         indicates if the figures spans two columns in twocolumn mode, i.e.\n",
    "#         when the figure* environment is used, has no effect in onecolumn mode \n",
    "#         defaults to False\n",
    "#\n",
    "#     (returns) : matplotlib figure object\n",
    "#         the initialized figure object\n",
    "\n",
    "def plot_setup(aspect_ratio = 1/1.62, width_ratio = 1.0, wide = False):\n",
    "    width = (_wide_width if wide else _width) * width_ratio\n",
    "    height = width * aspect_ratio\n",
    "           \n",
    "    return plt.figure(figsize=(width,height), dpi=120, facecolor='white')\n",
    "    \n",
    "print('Setup methods loaded')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Examples\n",
    "\n",
    "When setting up your plots you have to call `global_setup` once and set the global options of your `quantumarticle`. \n",
    "\n",
    "The routine `global_setup` returns a dictionary with fontsizes and custom colors that should be used instead of numeric values. This ensures consistency with the other font sizes used in your LaTeX document. This means \n",
    "```python\n",
    "fontsize = props['fontsizes']['large']\n",
    "```\n",
    "should be preferred over\n",
    "```python\n",
    "fontsize = 12\n",
    "``` "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Global props:\n",
      "fontsizes :\n",
      "     tiny :  6\n",
      "     scriptsize :  8\n",
      "     footnotesize :  9\n",
      "     small :  10\n",
      "     normalsize :  11\n",
      "     large :  12\n",
      "     Large :  14\n",
      "     LARGE :  17\n",
      "     huge :  20\n",
      "     Huge :  25\n",
      "colors :\n",
      "     quantumviolet :  #53257F\n",
      "     quantumgray :  #555555\n"
     ]
    }
   ],
   "source": [
    "props = global_setup(columns = 'twocolumn', paper = 'a4paper', fontsize = 11)\n",
    "\n",
    "print('Global props:')\n",
    "for key in props:\n",
    "    print(key, ':')\n",
    "    for subkey in props[key]:\n",
    "        print('    ', subkey, ': ', props[key][subkey])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting advice\n",
    "\n",
    "Plots should _always_ be saved as __PDF__ files via `plt.savefig('filename.pdf')`. This will result in the highest quality graphics that can seamlessly integrated in your publications. \n",
    "\n",
    "We further recommend that you use `tight_layout()` on your plots."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lineplot\n",
    "\n",
    "To set up the plotting environment for your figure, you have to use the function `plot_setup` which ensures the proper sizing of your plot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(400, 800, 100)\n",
    "\n",
    "fig = plot_setup()\n",
    "\n",
    "for i in range(9):\n",
    "    y = 1+np.sin(.013*x+.4*i)\n",
    "    plt.plot(x, y)\n",
    "    \n",
    "plt.xlabel('$\\\\lambda$ [nm]')\n",
    "plt.ylabel('$I$ [a.u.]')\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Data plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ds = np.concatenate([np.arange(0.00025,0.0021,0.00025) , np.arange(0.003,0.011, 0.001) , [0.012,0.014]])\n",
    "\n",
    "RT1 = [0.137244, 0.0717596, 0.0599749, 0.0574315, 0.0594974, 0.0621222, 0.0674902, 0.0747963, 0.113289, 0.138015, 0.156837, 0.173086, 0.182361, 0.19209, 0.201404, 0.20936, 0.222541, 0.232029] \n",
    "RT1_std = [0.00630981, 0.0042112, 0.00442357, 0.00430778, 0.00682198, 0.00924101, 0.0120358, 0.0153502, 0.017939, 0.0175116, 0.0177625, 0.0170304, 0.0172532, 0.0178392, 0.0173897, 0.0186951, 0.0197251, 0.019896]\n",
    "RT2 = [0.132671, 0.0638861, 0.0475232, 0.0451378, 0.093839, 0.120379, 0.136352, 0.144436, 0.112958, 0.103575, 0.0943459, 0.0897908, 0.0859248, 0.0840781, 0.0811686, 0.0803692, 0.0758179, 0.0746361]\n",
    "RT2_std = [0.00627376, 0.00379742, 0.0040468, 0.00790347, 0.016209, 0.00974721, 0.0136891, 0.0126009, 0.0108238, 0.00789612, 0.00453309, 0.00640408, 0.00607691, 0.00590591, 0.00551176, 0.00594776, 0.00389493, 0.00461693]\n",
    "\n",
    "fig = plot_setup()\n",
    "R1, = plt.plot(Ds, RT1, marker = 'o')\n",
    "R2, = plt.plot(Ds, RT2, marker = '^')\n",
    "\n",
    "plt.xlabel('$D$')\n",
    "plt.ylabel('$R_T$')\n",
    "\n",
    "plt.legend([R1, R2], ['Layer 1', 'Layer 2'])\n",
    "plt.tight_layout(pad = 0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### TeX decorations and annotations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(0, 5, 50)\n",
    "f = (x-1)**2 - x + 0.25 + np.sin(3*x) + 5 * np.exp(-x)\n",
    "F = (x-1)**3/3. - x**2/2 + 0.25*x + 1/3. - 1/3. * (np.cos(3*x)-1) - 5 * np.exp(-x) + 5\n",
    "\n",
    "fig = plot_setup()\n",
    "\n",
    "plt.plot(x, f)\n",
    "plt.plot(x, F)\n",
    "\n",
    "plt.text(4,3,'$f(x)$')\n",
    "plt.text(2.5,7.5, r'$\\int_0^x \\mathrm{d}\\xi \\, f(\\xi)$')\n",
    "plt.annotate('Orange line', \n",
    "             xy=(1.5, 4.2), \n",
    "             xytext=(1, 10), \n",
    "             arrowprops=dict(facecolor='black', arrowstyle='-|>'))\n",
    "plt.xlabel('$x$')\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Spectrum"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZsAAAEHCAIAAAD3XnyXAAAACXBIWXMAABJ0AAASdAHeZh94AAAgAElEQVR42uydd2BUVfbHzyvTa2YmU9J7IwRCQKr0rljWVWFVrLuIyq6ygm11V3fXVSzrKj/Q1cWCosDaUJFQBOmBEAiQ3utkkkxvb179/TGICIENSJmJ9/PXy333vXlz3s13zm3nYIIgAAKBQAwIcGQCBAKBFA2BQCCQoiEQCARSNAQCgUCKhkAgkKIhEAgEUjQEAoFAioZAIBBI0RAIBAIpGgKBGJCQkfZAt9xyC3orCATiTNatWxd9itbP50YgEL8o+unroF4nAoEYOCBFQyAQSNEQCAQCKRoCgUAgRUMgEAikaIifh90XWrap2u6jAaCu2/fPLbUhlkdmQUQsJDIB4hzU2nw1Nt9LxdU3Dkt4b08zgWM93lBCjAxZ5ufQ09PDMAyyQ58QBGEymZCiIS4Jo9P1LM+/t6f5re8b5GJy8bRMJGc/n+7uboqikB36RCQSIUVDXEKMailJ4AzHKySEVi5GBrkoSCSSjIwMZIfTaGpq+pneK1I0xFk51OIMsNyafa3dHqqyy1OYFLNsU/XSmTk6BdK1nwuO41KpFNnhTLP8zDsgRUP0jTvIvL2rkeEEHLCabm+I4WUinBcAZUNERLQmIhMg+kQjE90/IZ3AoLbbEwhxADAxy/j3G/P1SuSgIZCinQJFUTyPVgBEAUMTtQUJ2lZHUELiAOAM0CIC/QQikKL9QFNT02233TZr1qzx48c/++yzLMuiFxDJfHmkY09DryAIsUoJADT2+JBNEBHOZR1HW7hw4YIFC2688Uaaph9++OGVK1cuWrQIvYPIxB1ktlZ1G5QSAJiSZ/pwf0t1F1K0XxDl5eVbt249+WdCQkJRUVHkz89ePh+tu7u7tbX1+uuvBwCxWHzNNdeUlJSgdhOxaGSiJ2blzMw3A0BBvMasluI4hszyy6Gqqurf//63xWKJj483Go3l5eW33377Y489FuEr6S6fj2YwGNLS0r777rupU6dyHLdt27YxY8b0WXPv3r2nlWRnZ+v1etTILjNxWtnu+l4A0CnFCTp5nc2LbPJL49ZbbyUIInxss9kWLlz4wAMPrFq16txXWa3WzZs333nnnQNZ0XAcX7NmzdKlS//1r395PJ777rvvjjvu6LPm3XfffVrJ8uXLp02bhprX5Se8o1OnEJvVkgNN9hDLh2cJEL9ATCbTsmXLrrvuui1btpz7/9Fqtf773/8e4IoGAB988IHL5XrooYcCgcCbb745ePDgoUOHnlnt4MGDp5XI5XLUnq6MovlpADAoJGa1VBCg20Ml6tC7uML4Quw3R603FSWQOGZ1U6XNjjlD4i7PR2dkZEyYMOGTTz4JKxpFUd98801FRQVBENdff31+fj4AlJSU7N27NxQKff755wBw9dVXGwyGPmtGt6LZbLbly5fv3r3bYDAAgMfjeeWVV1avXn1mTbVajVpthODwh8K9TpNGCgBdSNEigO+qu4srumwe6lfDEl7dUuuj2MIkbULMZXovWVlZn332Wfj4rbfeamhoGD16tMfjue2221atWlVUVNTY2FhZWckwTHl5OQAMGzbMYDD0WTO6Fa2qqkosFp8cDouLi6uoqECtM8Lp9dFyMSETESa1FABsHrS/+sozZ0hcjze0p773aLsbx7AFE9Ium5wBgF6vt9vtHMcRBPHAAw+IRKJweX19/erVq4uKiubNm2exWCorK//yl7+cvKrPmpfi8S7fmEhBQQFBEDt37gz/uWXLltGjR6PWGfE+Gh3exWlWSwGgy40U7cqDAcwabCFxjBeEJL1sSKL2cn56S0tLampqeLrgpEgBgMViaW9vP9tV/a8ZNT6aTqd7+eWXn3jiicGDB/f09ADAypUrUeuMcOw+2qiW/KhonhCyyRXH6qZeLq4BwHItqiqrZ8X2+gcmZZCXZW0Nz/P79+8vLCw88YPncLz55pt79uwJBoOhUMhsNp/1p7HfNaNG0QBgypQpV111VUVFhUqlysnJOTkrjIhgHy2Ua1EVV3S1Oygcw6xu6u1djfFa2ezBFmScK0WV1eOj2AUT0oYlx6za3VTe5ur1hcI/OZeajz/+uKOj45133gEAQRDmzZsXnihQqVRvvPHGjh07TtYUTglpcO6aUaxoAKBSqUaNGoUaZVTgD7EhltcqxJVWz7F2t0xMHG13BWl2WHKMIAgYhhbcXhkm5xjz4zVGlQQA7hmX2usNxaokl/pD29vb165du3r16r/97W8WiwUAGIax2WyjRo1SqVTBYPDAgQOndsgcDkdPT49EIgkEAjqd7mw1o17RENHU5fTTABCrEC+anLlie/2BJofdF/p1UcL949OQnF1ZjD9IGAZwSeVs5MiRGIYxDKPVagsLC9etW5eVlRU+JRaL586du3DhQovFYjQaT11ilZmZqdfrp02bJpPJnn/++UmTJp2tJlI0xGXCFWDCy2tjFOIAzcpEBElgfprTSEUEisDxC2Du3Llz5849d53HH3/8rrvuEgQh7LWdRCaTbdmyxeVyWSyW8I/f2WoiRUNcDj4ta99Z2zs6TQcAh1udmyu7VRLCoJR4epmddT0AcOeYZOSmIQDgbGP8crn8NF/s0s0GnAr6sUX0QaZRFWS4Tw62A0CXO5SjpOZLdhTEq3keBsVpZGICyRkiMkGKhuiDggTNwgnpXooJH/+dWDml7u9a3gkAt4xIuHVEIjIRAikaImpgeWFXXQ/N8QDQ4/YHCTUAqAUfAPhDHLIPAikaIpr4YG/zkTaXTi4GAAaItwPjAUAjeADAE0SpcxGRC5oZQPTBzHyzXEJuqeySkPgfpmS6OgFaQMM5AGLcSNEQyEdDRBdxWtncEYnuAKMRQ8GqtPGhnQAY8tEQyEdDRDEeilWLBaBYUOjh6W5Nux+q9iIfDYF8NERU4g4yaoIFAFDEAiFWS0kA8FBI0RBI0RDR6KMFGQ0RAgCQG6D9oKb207DMIcsgUK8TEWUwHB9kODUeAABQGmHXK5qyTwDeQ4r2C+Ho0aN79uw5rTAhIWHOnDlI0RBR2eUEAI3gO9HrVJmlQEsIDCnaL4QjR4689tprt956q0gk4jgunC9cKj0Rs2jx4sVisfiFF15AioaIli4nCwDq7HFQtBfEClBZAEAtOVGO+IXwxBNPyGSyM8vDIanDx1cwlx1SNES/FY1iAECtVIEpDQBAZQYADckhHw0BAHfdddfJ4yuYyw4pGuL8ep3qUCe4SNAmnfDRCLoDKRoC4ODBgyKRaOjQoX3mskOKhojAXicDAJq9L0C3FG77L6jjIWm0xktU9iJFu/gEGW7x2iNe6pL36MdmGhZOSO9//dLSUonkx4iSRUVF4c7mxx9/rFarhw4d2mcuO6RoiEj10TgHKIYAACiNcM8mzdojlLUDZVa/6DAsX9/t6/Ze8sQ0abGK86r/f//3fzj+47t+5513Tot61mcuO6RoiEj10cAPitiThRqZKHzqMgS2/0Whlom2LJ4QgQ/27rvv9jkzELGgX1rEWRSNYgFAjQVArjtRtOsVTecuQNsGEEjRENHqo2F+UBhPFDV8p+4+CGjbAOIMTs1lhxQNEYm4gwyGgVImB8UPA71SrYZzIEVDnMbJXHYej6erqwspGiIye52MUkISj9VD5vQTRTKthvcAgDuAFA3xIydz2c2YMaOqqurKPgyaGUCc1UdTy0Q/KZJq1Jg/fEoAQKlTBjbz58+fP3/+2c6++uqrJ4/PzGWHfDRE5PloQVaDBeHgf0AQAMBLsdtbaA3mB4A2Z/DpL463OwPISogwcrk8Li4uEjKEIUVDnN1HC3XB5qcAwwDAE2SOigpKNTMBYHt1d4835EJ9T0TkgRQN0QeCAF6K0WB+kGrDJfExsptu+PV+0zwAoFj+oUkZ+fEaZCgEUjREFBCgWZYX1IIXZNpTZY7AMByAYTmWF5CVEEjRTkBRVOQsYEGcSXgNrUZwg0QdLml3Bj7a8O3jzXepRDwvwMrvG461u5GhEL90RausrLzllltmzJgxbty47du3oxcQmYTXZ6hZB8hiwiUamUgjl8TRzTEiVisXmdUSnUKMDIWINC7r6o2Kiorf/e53y5YtGzt2LMdxDIOGliPWR2MBQG1KhsQT25JVUtH9s4qgEjQE3UNzz16fj1ZvIH7pirZs2bL58+ePHTsWAAiCOBkDExFRFFd0hRgeABQj794gwmdzPEngAIBJtQCgxoP1QQbJ2c8HDbxcGUULBoN+v/+8bhoTE3OmWvX29u7fv/+BBx5YtGhRVVXV+PHj//SnP50aqAQRCVR3edcebKMYDgB21fX4QqxcREzNMwEAiGRASjRYIDxvQOJI1i6cYDBYVlaG7HAmIpHo0iraxx9//OKLL57XTTdt2pSamnpaYWNjIwC88847S5cu9Xq9ixYtiouLu++++868PDs7+7SS5cuXT5s2Db3sy0COWTX3qqSXNlUDwPDmN435U6bkjfjxtFSjYbzhtR0xcjSOdoFotVqappEd+uRndt361ev89a9//fvf/76fd5w3b16f5W63GwCWLl2amZkJAAsWLFi9enWfivavf/3rtJKCggL0pi8bk7Njl39XBwCjqN2JxjE/8cRuWKk+TMIhvzuIFO3CiY+PR0a4Yr3O9PR0g8FgMpn6eccZM2Yolcozyy0WCwCkpaWF/0xMTOzo6OjzDjNnzkQv5krBcvzy7fVOPwMAaizwWbX/uiGsSvpDO8mYquloAKhG4TcQ0apoEyacX2jNxx57rM/yhIQEDMOam5vT09MBwOfz9V8lEZeNFkeg0urVKcVtzoAGfB2U5Gi7a2zGDwGFeE5D0PBD9DQEItK4fAPzWq122rRpn332GQDwPP/ZZ5/NmjULvYBIIz1W+fQ1uUaVRIQLMqDvmDT0RzkDgM9/pyn+PaAQaYgBrGhffPFFXl5ef2ouXbp027Ztc+fOnTNnDo7jixYtQi8gAknUyd1BRk2yAGA5zY+WatVYAADlIUZEba/zf1JYWPjcc8/1618lMfGLL744evSoQqHIzc1FSzciFk+QUcvEMOZJkOt/qmgazQ8h0pCVEANT0ZKTk5OTk/tZWSqVXnXVVcjuEY47yJrUGphwxpCoTKsBpGiIgaVoPM83Njaetux2yJAhyJoDx0ejmEyTsq9fJOSjIQaWonV3d99+++0tLS2nldfU1CBrDgxYXgjQrMa2H1b/A+74/KeKFqOCAI6huU7EQFG0r7/+GsfxdevWJSUlRUIQXsTFd9CCjCCAmu6FoPP0c5nT8CX1ipcOIR8NMUAULRQKzZo1C/UxB3aXEwA0gvPUcI8n3DdC0k7xGpnIHWT8IdZLsWaNFFkMETmc92zjrFmzysrKKIpCthuohP0vFecG6elxt1fvbvj804+lGOMK0C8V1ywrrvGF0DIORDT7aDabLRgMjhkzpqCgIDY29mT5Sy+9hKw5UHqdLABowAvSpNNOTctQJnz3xy3cq21CXKsjcNOwBKUEJUhERLOi+f3+hISEhIQEAOA4Dllw4OGlTmzqPLPXmWAxAYarsQDN8mPT9dcUWJC5ENGtaJMnT548eTIy3ADGFWQAQDP9CchNOP33jOYJXB7D+QQBdjfYR6cb8uLUyGKIyAGt2kec2etkAECdMhT0Gaed+mBfiw9TxIt9AIAB/N/2ejSOhohuH83pdLa2tp5ZjmY/B46iUSwAaAQPcAogfhJQdN5ViWS5zhJwAcBNRQlxGhkaR0NEt6Lt2LHj8ccfP7McrbAdMJxIBPXOGLjjfciYcuoprVwMcTkxHSS4QYRjhUlaZC5EdCvaNddcM2nSpJN/UhT11Vdf8TyPTDmAfLTwzEDwZGq7n3Dze/raHlh1wBFAi2wREcd5j6OJxWLtKZjN5t/+9rc7duxAojZwfLQgoyB4Etgz16OFCcfjdvhCyFaIqFe0PrHb7VarFVkz2qmyenfV9XiCjJpgAKDe21cOi+bd+mPvAIAT+WiIAdDrLC0tXbt27aklPT097e3tcrkcWTOq4QXh4wOtHc6AzUMpsCAAfFzu/lMKnL53t3VfTMlLAO86/CibESL6fTRBELifYjably9fHhMTg6wZ3U0Bwx6emhmrlvb6QgrOEyLkD03L7SMUgVQrh5CUxJCiIQaCjzZixIgRI0Ygww1IdArx6HT9JwdbrcqsnbO+n9Zn/jqpBgBixIIjgBQNEf0+GmIAs6O257+l7SCARi765Kh7V11vH5VkWgDQSzjkoyGQoiEiFwHgQKM9vGJ2utE9lGzZ32gXzuajkQxSNARSNETkggH8YWrmDYVxAGCp+fB+WP+HKZl9jKOpE2Dwr/VqmT/Ehli0ZAeBFA0RqUhIgmZ5ANAJDpFSLyb7ah6aeLjpPzpzCgAgNw2BFA0R0dj9NADoMe/ZltcCwIbyToYXAMDuDa3e39LlQeE/EUjREBFJ2O3SnV3RXAEmYeuDXOVXAPBBScv26u5tVd3IbgikaIiI9NF8YR/Nc2a4xzBauWgIX5HJ1gNARaf7qlTd3BGJyG4IpGiIyPTRQjiGaYxJoI47Wx1Crk3A7QDAcMLYdAOBo5RgCKRoiMj00fy0Vi4iHtgDudf1WYHjha6QVMd2AwAmwPLt9ZWdHmQ3xMBRtC+++CIvLw+ZMqoRBOFImwsAXAFGKxdXnF2kAjTrFuQJWDcA5FjUEhJv6vUjAyIGjqIVFhY+99xzyJRRzbbq7te31a0/1N7rC0HQ2bT28abWtj5rqqSi9KSEWL6HJDCK4f56Qz7Kn4KIHC5CSOXk5OTk5GRkyqhmXIbhQJNj41GrM0CniruvdX8kaJ46a6MZ9htIHRu7RdLloTQyEbIeYkD5aIgBgFRELJqcgeMgCGAg/ACAyXVnrZ0+GYbfbdZIbW60Eg0R/YrW0tLy5JNPTp8+fdSoUfPmzfvqq68EQej/5TRN33///c8//zyyfuTAcPw7u5t8IQ4ANIKbx0Ugkp37EpNa2uMLcbyArIeIYkVraWm5+eabq6qqbr311iVLluTn5z/11FOvvvpq/+/wzjvveDyeuro6ZP3IYXtNz7F2d55ZBQAWwuPDlHXdvrPWrt8KL6aYmQ6OF3pRbG5EJHHe42gbN25MTExct24dQZwI2TxlypR777134cKF/Qlj29bWtn79+vnz5+/cuRNZP3KYlmdSiAlXgH53b3O61CPGtZlG5dlbjRSCTpPID6Du8lAmtRQZEBGtPppcLh8/fvxJOQOAUaNGxcbGBoPB/lz+3HPPzZ8/XywWI9NHFBjA2AxDOJu6LmWItPDmczYCHQCYMDcAdHuQj4aIZh9t1qxZTzzxhCAIGHZipXhnZ2dcXJxer/+f127evLm5uXnFihXr1q07R7W77777tJJFixYNGzYMva1LTViejFffBSbVORVNDwBmzAGQ2IUmBxBRp2ibN28+tZPY2Ng4f/782NjY8J8HDx6Mi4v7nzcJBoPPP//8M888IxL9j/n+xMTT9wnKZDL0qi4DVjcFABbN/7K2TAeAmXkbAKDAG4joUzSWZUOhHzsXw4cPP/XsqFGj+nOTDz74gKbphoaGhoaGsrKyjo6Ot99+e86cOWaz+cyeKXoxV0rR5CJcteZaGH4PFNxy1nqECKRqdbAlrGgsz7c5gqkGBTIgIjoUbfbs2bNnzw4fl5WVhUKh0aNHn+8nDRo06De/+U1YGb1eL8/zoVDovJZ9IC41Ng9lUWDQug9y55y75oGr3/20mpKKCJs7+Nb3jUfb3U/MzknRI1FDRIOinUpdXd3nn39+AYo2bty4cePGhY85jjty5MhDDz2EXkCE+WjBghgOKACl8dw1c4aNF3VXE62dxzs8YpIYmapP0qGErYgrz3nPdV577bUej+e0JMSIAUCA5rwUa5ZQACfG/s+BmncvKeSkJO4LsSl6xW/Hp+IYiimEiEIfraKioqCg4Jlnnlm7dm1WVhZJnrjD3/72t/7f5A9/+AMyfQQ6aABgIX0AAIrYc1fmNz+tKV8jFa+380JDr29rpW36IDOyISL6FM3v93Mcd91114U7jxzHISMODGyeEACYwNUfH605KEsDyIjBOzyglYrWlrZnmFRpaHIAEXWKNmnSpEmTJiHDDVQfzZw9Agr/BQrDuSunJCRALUxLk3zfEpo92CwRk0jOEFGpaIiBSnitrCVtEMSP+Z+VcaUeAJKlQQDo9tJ3jEYh0hBRq2ilpaWrV6/u6Og4de3Fp59+iqwZpQRoVioiwmtlVZL+TRbJ9QCQKnYDyFscAWRDRIRw3nOdx44du/fee8Vi8ZgxY7q6uiZOnCiXy1UqFTJllOKn2WWbav6zq8nqpkgCV79Z2LtyVr8UjRDHkV4xibfYUVRuRNT6aF9++eXtt9++ZMkSAPj6668XLVoUDAbvvPNOZMooRULiBpVkX6O9otMjJjAV5/JL+jEiljQanu7BARJ3fj/A8gwIAOF1KP4QK5eQJ48VEjREMxB9NI7jTu67lEqlPp9PJpPZbDar1YqsGZW/aTh+/4S0wfEap5+WEkAKjMYQ1//LUwzyVkdgwMR9rOz0/PnL484AXd3lvevdgw9/fCTE8jtqex7/9FgzckUHpKLl5eXt3bs3fDx27Ng33njju+++6+rqwnEU4Dta6fHSzXY/wwlKggEA4RzxuE+l4guo/jpFr6BZPuoicPCCUGU9ke+KYrjGH9zMbi/V4aKWbaopbXG2OwOHWh2rdjet3teilJIoo8LAVLRrr702PT2dYRgAWLhw4fbt2xcvXnz33XebTCZkzWjES7HLNlXbvYwAQqaGB4BDvf37193yJ37nywalFACa7f4uNxVkomZx4mdlHS8X1+ys66EY7tUttS9tqul0BQFgYrbxtlFJ3d7Qd1W20en6fIt6f2NvjFy0dGa2QkyyKAR55Pc5zvcCmUx2csW/TqcrLi5mGAZFcIxeVFJyQlZstye0u6FnWjIOdkhN6ldmL0Fl8Xc17SN6AKC83b3+ULtFLV06MxuL4O1QNMv3eENtzkBRsnZPg/2dnY2rdjcBCEk6xXt7mx+ZliUisM3Hu1rsgcQYmd3PdDgCQYbHcayy07O3oVdM4A9OziBRdySqFa2qqioQCBQVFfV5FsOw0+Rsw4YNEydOVKvVyLjRwg2F8at2NwFAWt5VMKZU/7+2qZ949SqzsuOQwPMA8FlZe5pBMX2QGYvs3Z0rdtQf6/AEQmycVhak2cOtbgwT1DJRYbJ+w5GOrVU2q4sKsTyBg8MX8tGchMSSdYqGbv9TXxzXyES3DE9s7vWnGJTuAK1XSlDLiUpF27dvX1dX19kU7UyWL18+ePBgpGjRRZPdDwApJi2o+j16oLJgPHd7gWx3I+YKMPNGJhUmaSP8a84YZKnu8nKCsLeh1xWkGRZEJG7308u31TKcAAAYBlIRYVRJKIZngjTNwnGrm8RxEY5JSILluL9vrFFJCJLA/nRNnk6BuibR2etcv359cXFxP+/Y09ODzBp1NPf6FWIyNtAAQYDYXOiPq6WyAMDx6hq5SBug2Y1HrYPjNYbI9lxyLao7Rye/vbORZnkcw/VK0hWgQywPgIkJHMOwtFjFqLQYd5AtaXQ8PjOn0ureUtUTDLEsBw3d3te21ZvVUlYpGZ9l0MrRREF0KtqUKVPON2U6miWIPh+t159ikGNbn4Hm3fBUV38u4Q3ZDcqrgrRQmKzdW2/v8YX+b3v9M9fmRXLH0+Gnvzzc0eGmBBA4nrd5KBGBx2llTj9NEDiOCRTNHWx2UgyPAVZc0eUIMBa19LqhcWtKWm0eyhmgFWJi+iDT3WNT3t/bPDbDkGVCa8ujTdGSk5PPV9EQ0QXN8lY3NSRBC+4O0CT08yo8ZzauH39NkDU02XfX9U7ONU7KMkamnFVZPSICT4tVvL2z8XiHR+CB5gSK4dUyEQAWZDi5mJBLiAStvNUZwGhMJiIKk7R2H43jeI5JWRCvPhKnoXnO6WPancGP9re4A0yrI8DyQqxKEiNHfc9o63UiBjbhJbIpBgW0dUDc0P5fmB6rBABfiAUAgYfEiAxjS7P8WzsbfRQrExO5cZogx7X0BnkQ7hqT3OmiWAFMKvG0PPP60natnOz1hUwaSaeTqrP5Zuab253Bhm7f0Y56CYnnWzQsLxxsdvb66A9LWu4ek2LRSJ/87NiSGdlpsUrUipCiISKoywkAqVoRUG5Q9XvDAMfAxj+CcVBK1h0AUNHpCaubMmJ2C/GCgGOYmMQfmpTx3NeVx5rcO2p6fBQjIvGRKfo7x6QqJSRJYFqZCMMwnUL8wd7mZL3iV0XxK7bX+yh2cJzmtpFJLxXXKiTE3BFJpS2O64bGPfRR2fc1PRTLrz3YVt7mzjErjWppuD+LJgqQoiGuPBwvhPf3pMh8AACa+P5eSYjg2Hoqru2lxqt0CnFFp/twq+vtXY0PTcrIi7vyM90hlnttS122Re3y0zMHmxmOZzneSzESEh+dbnhmTt5pyatyLSqLVnZzhn50uqEoKWbFjnqLVqaSiv50Ta6YxAEgUSd7e2cjwwl3jUtde6DNGaBLW51XpekVYqK83b1ie/380cljMwyoRSFFQ1wxDjY7vjzSSTEcAHRarT6JUaZKIPp/vdIsCtjUWhGOY9Vd3hXb65VSMkImAYM07woyb+9sBBD+s6epx0NRLI9hmEJMcrxAs/xp9SUk8ej0rPA4oEkt/cucQeHjsJwBAMsJzgBTlByTYlAci3cdb/N6KPrN7+tLmuxqCamUkoIAXx+1XluAQsVdSdDq5180Tj/d6QruqOlRSMgvrLrXCr6kh84/j+tVFsJvWzIj26SScrxAsdySGdlx2iufLrrG5t1c2bVkRlZBvNoVYDucQYrlRQQ2LFGbblTaPNTr2+oaenynXXXqtMaZUxxiEn9kWubQRM2npW0BihuZritKjmF5obTJeaDFcf2Q+I9KWr49ZnX4adSuIt1H8/l8Uqn0ZJIUxIBh+iAzLwjf1/Ro5KK0WMUfp2fLRL/rmSsAACAASURBVOfhooHKDC17m7ocIgIDgB4fXdnpueKK5qXY4uNdR9pcziDTYg/2+iheEGRiIkUv/8ev8qViMkCza0ratLLzHvaSkMTwFH19t9+ila490CYXk0ox4QtxviD7xOfHhifHPDw168sjneMyDZlGNFcQwT7a7t27a2pqkLEGJE32ACcIKgmZ1v0d7FsJHHNePhqAsPa7Q1oZiQFG0ezHB9tW7Wn++mjnlfo6dd2+pf8tz4/XpBgUb25vKGmyh1heTOJmtURC4F8f67JopDlm9bPX5emVFzKQLyHxO8ekTM8zT8kzVVrdCgk5Pc8EgNm8VFOvf0tV1666np21aJF5ZPtoJElu2LAhLi4uJiYGmWwg8cXhjq+OdALAlDzjoIoXRK2HfVctUPbfS8ucxskMeaw5llMeanXZvKExafpdtT16pXhyjkkuJi7bF2F5obTZ4fDTriAjl5ArttfTDO+haE4AuZj49/yi76q6ZWLS6gp6KVanEP/MdXP+EFtr9RhUEpmIqOz0FCSoj7V7qro8zgD9m5FJU3JiX99Wt2BCuoREozoRqWg4jr/33nvvv/9+ZmbmqFGjRo4cOWLECI1Gc7JCaWnp8OHDkTWjjgyjkiRwALhjVIqh3uUHo1J8PmMLaROJtIl3APCCUNJoL2ly1Nv9STHypTOyL6echaX5m6OdLC9gGEazXIXVG2I4XgCTWpphVLbYg3+6JhfDMC/Fqi9GmLPXt9W1OoOLJmXW2LyfHGhNiFHoFOIdNb1WN2XzhB746LBOIZ412GLRSN/d0/Sbq5LQtvbIUjSGYV5++WWCIA4cOLB79+4PPvgAw7CcnJyRI0eOHDly+PDhO3bsQIoWdbC8kB+vUUlJhZiMj5GJ6W4w5QF+Ic4LjmETc4wlTQ6njx6fGWtQXe5/4NmDLVVWT323r90Z6PaGaIbjBUErEz17/aBj7a52R4ATQIRj/1POaI7uDnQDgJgQG+VnjUFyU1FCY49/Zr75GrDkWJT7GxxBJ3t1ln5Xbe9HJS1KiShGIfZR7LJ91e3O4OB4zcRsI2pvEaRoRqMxOTlZp9PNnj0bAHp7ew8cOHDgwIGdO3e+9957GIYpFIpHH30UWTOKcPjpl4trrh1iqez0pMYq/vzf0n8EnKCOO7+7cDSsHAOJI0sK/nqg0YFjGCcIZS3Ot3c2/nZ8Gn65dkTRLC8XEwsmpD/52bEAwwVojhOEFINiRIpu/cG2BRPShyRqRMS5OoAhLiQhJADw6PePbm/bHi5UiVXDjMPuyLtjpGXkafWzTKqTOzqn5JiOtLpHpOhm5Zv/8MmRo+2uAM0yrPDipmoCx+ZdlYjkLOIUrbCw8NQ/DQbD7NmzT6rbvn37Vq5ciUwZXfCCwHD8iu0NzgCtkZFyvxVAAF3a+d2FEEPIC721VldQrxQPSdTU2Xw3DI3v8dE0y0tFl6Pj6aWYl4prBsVrjre7a22+bk+I44UYuShFLy9KjvGH2CGJGgl51iepc9b9s+yfftr//qz3AWBq8tRUTSoABJhAnatuT+ee6SnTf7AYj2N9yKKEJP44Pcvqol7ZXOMK0gkx8g5XsLTFoZaKFBICTXpGoqKdA4PBMGfOnIqKCmTK6MKglDw2K+ehNWUAoJSKfjM6HWLmQsJV532jmFSw199QGD81z/Txgda/t1ZlmJSTso2XR84AAMcxEsff39PMCHyPN8TxgkkjHWRWGdVSEsfuHZd6tgsplnqt7LWPqz8GgOnJ02mOFhPi69KvO7WOh/aIcXFY+B7Z8chTI58aHTe6T1FjeAHDsKdm531xpMMbYt0B2kMxKQbF69vqH5qSoZGKImGZHlK0/nLTTTchU0Yd/hBndYcAQCsT28RJ6Te+dSF30aVC6z4IeZUS1Zwhcf/YWP1NuXV2/uVbN68Qk3+ckfXCxuqvjnYGGXZ0mv6tO4Z3uIIZRsU5epo1jpo/fv/HFk/LMOOwJ0Y+kaPL6bOaWnxiO1eLp8UetC/YsuD2vNsXFy0m8dP/cTKNypduHiIhcYbjy1pdhELsDDCVVjfD829/30RzfIZRMWuwJRtFH7rUv3AX5S6ZmZnIlNFFmyPwUnF1r4+KVYotGsmq3c0Hmx0XcqOYFAAAZwsA2NzUsGTttupuX4jd29BLXa5EKlY3VVxhcwUYk1py84hEtYzMtajOPXD2YdWHVr91yYgl785892xydipTk6d+et2nhabC1ZWr7996v4f29OWp4Y29/m+PdxUkaAqTdFq5mGH5qk7PsQ4Xw3FH290ljQ7U8KJD0c6LQCCA7H7le50qiUEp8Ye4iTmmx2bl/MH7Sv6hP12Qj5YGAOBodPjpFTsaBAEohnvx2+p3djWtK22/RA+/6XjXxmPWEMsJAC9tqr5h+Z5uLzVjkHn2YMvX5Z3FFeeKWCmAAABPjnzyw1kfzs+b3+fQWJ/EKeNWzVj1m9zflFhLbtt4G8WentBPEIQ1+1s4Xlg8Levpa3OHJqpjFGJBEBp6/a2OgFIiun1UEgAUV3SVNNlRC4zoXmc/KS0tffLJJ7u6umQy2V133bVgwQKU5fOKcKTNZfNQw5Jj3tvbrBATbY5gYfAguNMv5F7pk+G+bWDM1YnFd45JfnNHI4FjX5Z3/qow/qZh8RfrgY91uPc12O8Zl0Li+MZj1o9KWnleeHdvs1xE7G2wMzyfalBcnWmQSwiVVDQoTtPnTXiBf/HgixJCsrhosYyU5epzz/cxCIx44qon0jRpTsopJaWnncUw7KHJmb2+UIZRGWJ5k1qaYxGae/1WV7C6yxdi+A1HOqUiYl1pW5JOPjxZR+AYaopRrGher/fRRx99/fXXCwoKSkpKFi5cqFarb7vtNvQOLjMCwFflnU29/nD8iTqbd3NZbaG/B7JmXMjt5HqQ68OHY9INh1qcxzvdDj9dkKClOX5flW1q7kUI0X6gybG/0c5wfKpB8d9D7Ul6OcsIW2u6nH4GMDApJUaV5NvjXakGxTPX5on7WqnP8uzjux4vbi4eaRnJ8IwIv/B1trdm3xo+oFiq3lWfb8g/eUorF4VDj3xyoNXqCSklRJJeTjGcK0A39vr/+lVljFJ8VYru9lHJn5a1Xz80TkISnW7KrJbgGFK3aOt1dnV1XX/99QUFBQAwcuTIuXPnfvnll+gFXH4wgEemZSXq5KUtDpmYSDeqFg0J9x/TL/COXivYKgDg66Odm453kTiGAfxjY9WzGyo/PtDW9EO68p/D3WNTRqcbDrU41x1sYzh+yYycXn/I5WdxDNPKRAIAgWPJOvmj07P7lDNO4MJyNiNlxoopK36OnJ3KU3ueumvTXXs695x56qaihJuLEjJilakGeY5ZNTJNT+K4PUA32wMYBn/45Mgb39V9e8x6tN39168qPtzfippl9ClaZmbm73//+5N/ajQav9+PXsAVQSkhY5ViiuENCsmwJK3c2wwAoM+4wNt98hv48FcOP73xWNfwZN1tI5NjFOIeX2hPfe/cEYmpBgXL89trui84HbndT+MYZlZJGnp8td2+Vkdg+qvfb6/pJghMRGAMJwQZLshwyXqFWkb22dl8cveTxc3FM1NmLhu/TExctEiz9+bfKyNlv//u99+3f3+mha8ZbHlkWtbfbxh864hEb5BVSUkSx1iO//hAW6+HkpDEh/tbH1pTxgswJl2P2mRUjqMRxIk1SoIgFBcXh9fonsnbb799Wsm0adNSUlLQ2/r5BBnu88MdKgm5/lAHAGgU4g3lnYNkRzIBQH+hPpppMHSU6QTXkhnZRpWEYrgdtT1OP+0MMPsb7CzPlzY7m3r9GMA5Vs9TDPf2rsabihLjNNJeX2hNSeu941IVErLW5n1lc22qQVHZ6WFYwR6gGZbnBYHAMbkIs2jlzgDDC4InwGytsuE43Dsu9bQeXJu3bVf7rmnJ014Y/0L/5wH6Q54+b9WMVfdtvm/xjsWvTXzt6oSrT6sQnm8dm65/c0ejXEKMyzTsa7D3+kK9ATpBL6u1eQ0qycIJaYk6WUmTfWQq0rVoU7STcvbMM89kZ2fff//9fVZYu3btaSW5ublI0S4K+xvtWytt7iBj94WkIsKgEKlkov2KSRnX52Lnu2HgR0UbBABgq0hNn+QM0C9uqrZ5KI1c5Aowaw60fHywTacUzx+VHKS5d/c03TU2FfvRexJYTviuuntGvrmhx1fW4txd33vL8KT9jXann97X6EiPVVg0UpNauqe+V8BAAKAZDgDEBJFhVihE5PRBpsYe/z1jU7862snzgi/E8ryAEz9RtGR18kezP0pUJRLYxV/0mxmT+Z8Z/7mn+J5HdjyyYuqKq8ynL1G2+0IvFtdYtJLJFuPGo51SEk83KBp6/Yda3GISwzHsy/LOjce76rt9aqk406QksBPBJlmOJwk0bxbxisbz/F/+8heVSrV06dKz1dm6dSt6MZeISdnGXh+9trTNF2ITdfIF49MGJ2ilIgL7OfNu5sEAALZjkD7pULPT7meWzsj6vta+8VhnkOFJXJAQeIxctP5Qe5JOHmK48HYCmuX/ta3OH2JbHYGGHl+rIxBg+GMdnjpbZbJecffY5G+OdnooduHEtCUzsn63+tChZifN8TFyMUlgPC/Eq2WcIOAY9sycPJmIWDwti+UFQRBOqoAAwmuHXrs27drMmMzwxqZLRIY2453p7/yj5B/pmj6c3FZH0B1g7h2XlqiT767rpVh2bEas9UBbkGYZVrD76Q2HO7Vy0X3j0whMeH5jVXKMbP6YFC/FLiuumZJrnIT2hEayonEc9/jjj+fm5t5zzz3I9FdO1GLf3NEAALlmVWFSjBRjIeAA5c/4zzENAsCg6zgATM0zZZpUyXo5JwilzY52V5AXhF5v6I3v6idkxS6ZkR2WM0EQur2Uh2LanEEJjq/e38LxYFJJ8uJUbb2Baqtn5Y5GnYzkAbt/dZmIxK2uIIaBRISrJKRGRhrVUlYArYw81OKcPdgi0xAAQOIYAHZSzp7f//wnNZ/YArYXrn7hUps0Kybr3Znvho9dIZdWoj15qjBJ+4+bCvQKMQCsvKPo66Od+xvsc4bGGZWSd3c3Of00gWMyCSkVEX/eUOnw05tCbLsr2O4M0pyA2mpEKxpN04888siQIUNmz57d2dkJADiOm81m9A4uJ72+0PPfVrc5A1q5iOWEV7fUPprVI/5wDlzzCoy47wJvKtWAIROEE7lIkvXybVW2dQc7eIFPN8ibegOeEMsLgodiRAQeoNlddb2dLupYh/t3V6f9fWNlRbfXHWBS9Aqa581SadEw3Qf7mupsXoWYFAA8FAMABI6NStHbg7SEwO4ZlzYpO/Zf2+puLEzQykUWjfTMJ3rxwIuf1HwyOm70s2OevZzmLW4u/svev7w++fUR5hEnC/U/ZL2L00ivHWyREPhto5I4XuhwBrZW2TwU2+EKLFlfLpeQyToZSWOflXXgOPbMnDzkoEW0oh0/fnzr1q1bt2595ZVXwiUGg2HPnj3oHVxOGnv8tVYfzfKPz8xRyUQ7qrv9zaViADDm/qz7PnTw5CHL8/sa7RlGxdJZ2TVWz8uba1wBxhtiSxodj/63vNsTCjJcYozc7qMf/LjM5gmGGEFM4mqZqNnuU8dpOhwBo0rW5gy4KQYAtHJxiOUtasmDU9Lz49Qbyq2zB5tFBB6O4Njns7x08KWPqj4aaRn5xuQ3wjGCLhvxynjA4MFtD7459c1hpmFnVojTyu4ckwIAu+t7XEHmidm5na7gih0NLC8EaK7dRUkITAAhXit3+mhBEGiOl5DEl0c6k3TywiQty/Mf7mudnGtMishkz78sRRs2bBhKVnBl2VDeGa+VYZggExE0x49M1U3ONsYUrwDAwDT4ojUpHF88LYvhBI1MFAhxU3NMOI5tqbJ1eagNRzplYmJ4UszxTpcrwHophsRxvVKcZVJ5KVYtFX173BpiTkxlykiC4TmG4xJj5BlG5Yf7WxdPy7p9VHL4U84mZ1tatnxQ+UGRqejyyxkA5Bvy35r21oLNCxZuXfjmtDcLjYVnqzkxK1YrE6ml5Ktbakem6g61OEMs7/TTEhI3KiUqKbl6f0uLM+jxh+J18r0Ndq1M/NvxqQeaHIdanDiOzR+djNpzn2CCEFnd9VtuuWXdunXoxVx0fCH2mS8rWu2B0hbH0AStTimemG2cPzoZlo8AgYNFZT/r7t4uOPQuJI+F1PGnnWF5nufhgY/KDjQ5KJY7mSgTAwAMSALneYHjTzRCmYjINqsAA71CrJSQWyq7eYFP1inuGZf6fW1PqkG+ZMb/2FUugPBh5Yc3Zd0kJ6+YF1PeU75gywIAeGvaW0Nih5z1UQXh2a8qm+1+Ase8Qbaqy+MLsYIABI6ppSSO4yIcj1GQAZqbkG1o6gn4Qqw/xN0wNG7BhPRf4A6qfioDSlj3Sxk+21nbs2R61rVv7MYwLMTxw1NibhuZBLQf7PUw6Maf/QkC7HgBhs0/U9FIHO/0UkopaVZL7f4QIcedfprjBQLHCByTkgSOYyopcdOw+HGZsQUJWhCEdaXtDj9d1upccHWaN8R2+0KbK7ruuzp1SOK5EvdsbNo4M2UmjuF35N1xZa09JHbIiqkrHtz2YKun9RyKhmHYoskZ7a7gV+VWluMJHJs52LL+YFtll8cZYCQkLggYzXIqGdnUG6jt9vkoRiYiMAwwDJp6/W3OgFElzTGj8ERI0X5JhLXjq3Lrztqe0man3U/LRLjdF8qzqAkcA2cziGQQV/hzP0ZlAV0atPQxKurw08s2VQdC7CPTM//+TZXNQwFgyXq5Xi6eM9Sys84+IUtfZ/OLCGJIgpbjhX9tq802q28qit9erZyRb8YAHH76WId7dLrhHJ+/7OCy1ZWrrT7rvYPvjQSzDzMO+/ZX35466dkneqVEr5QUJGhZjq/p8ubHa+aPTv7kQOs/t9T0eGkBwBvicRwrbXKyPC8REQDwn91Nh1qddh8tFZFZJuVfrhuEdoQiRful8PnhjqZe/9WZhhuHWb493rW2tA0DsGjl6bHKNSVtKqmoKHkQPNYC3MVIA548Fg6vBq8VVD8J9xgjFw1PjjGrZV8f6+R4QSkljSppQZzaGWTanNSTs7KTDYo3v2882OzAMfBQbJXVGx8jl5DEzPwT8+A6hXhCVuw5upkvHHhhTdWaIlPRvNx5kWP8sJy5Qq5Hv390cdHiPH3eWZ01ABGB58drAKCk0b610paoU8SqpC32gC/E9vpCGAZGlTRWKZaKiBqbb3+Dw6SWZhqVD0/N7FPOXAFaKRWROAYAdl/oF5WJCi1KHrAIguAKMCWNjqXrj/7ug0MtDj/HCySB58ern70uTyklO11BAABCBGLFxVC0MQAALfvO7FvdPiqZJCAQ4p6YnfvRfaPmjkikWOGW4Ym/G5+WblSROH7/hLRhyTElTY4qq2dqnmneiMT+eqAC99Tup9ZUrRlhHrFy6sorOHZ2NhrdjUe6j9y7+d6DXQf7Uz/LpMpP0Fw3JG5iduy941JjlRKSwAUBbB6qocffZPeb1BKNTJSkk03MNsbIxWeOgnuCzD++rV6xvZ7lhcYe3583VH5xuOOc4wV9HyMfDRFZYBh219gUQRDWlbZVWb1eiiVxLNei8gSZLZW2567LU+I0bH4a8m+CuKEX4fNSxgEAtOyG/F+deXJitjHPojaqpQCQa1FfWxCKPSUDHs9DkGbDx+4AwwtA9K8r9XzJ8181fDUpcdJLE166/DOb/ex+vjXtrUXfLVq4deGy8csmJ00+d32dQvzI1CxBEGptvmXFNaPSdSSBx6mlXx3t7HRTdh9n99MEhklExH8PtYVY7lCL676rU60uqtsbun5oHABsruySkPiRNtc/t9S02IMcL+Ra1AzHt9gDGUYlALgDtJ/h4zRSANjf2LulsvuRaVlKCflZWbvNE/rd+LSonnZAijawB9F4P80alOJamw8AChI079w54v19zRWdnl8NS4CWPbD3ddAkXBxF0ybB1X88c2bgJGE5C3eyTpUzlhde21pb3eWdmmdy+umDzQ4Sx347vl+bTOfnzZcQkj8O/+Ol2LN5sSgyFb074937t97/yI5Hnh719K+zft2fX6Nss2rR5Iw8i1oAQUzgcqnoYGNvuyvo8DOOAN3Y42tz+Mta3ZkmpTNAb6vubuzxAQgMJ2w81pVlVhbEq492eADg0enZ2WbV2zsbD7Y4H5yYLhMRf1h7JFknf+XWIdVW7392NdM8/9qW2mSDYnt1d4ZRyfICUjREZFHe7tYrxPFa6codDVsrbG2uIC8IainpDDBv72p8cFI6wwkqKQmNOwAA0iZctA+e8syFNEEcyzKpzGrpvBGJAsDbOxszTP8jI1yzu7nT3zkmbkyyOnnpiKWR/0ayddmrZ63+3ZbfbWre9KvMX/UzBMjQxB8nFhaMT8uIVYzL1DMslLU5n/nieK+PdgXog02OhR+WjUnXEwT2WVkHgUG8Tn7dkLgV2xsFAJrhvyrvzDKrZg02H2p1vbG9nuOFHm9IpxB/e9z2SnF1ikE+c5Dl66PWDeWdE7JiF0/LkpDRPRKFFG2g4Q+xb33fQOLY0pk5Xoqp6/YFGK4gQXPjsPiaLm9Nl3dPvX3GIDMAQMN3oDKDIftifjzPQaAXlOcXt/aGwviT7tuCCf8jqFGJtWTxjsUAUHxTsVIcNdkwE1QJH83+iMCJsJydzHncf90/8dbEkGNSGZSSEMunGeTpRtWOmu7PyjoAAMNARhKaLm+V1SchMRGB19k8Db0+qZjIMatYlq+xeTKMyuuGxDU7/Gv2t4gIHAfsUIujqdcf3hTL8pdjJI3lBfIHN/DUY6RoiD5QSMiFE9Pf+K7+r19XHG51BxhubIb+nTuHy0SkIAilLc7hKToAgJ5q6K6C4XfDRYwHLfDw+lCISYY7v75E32515epXD70qJaWvTng1iuQsTIz0xHq69yve39Cw4Z+T/pmkSjrfm3S6gi9uqpFLyHitrKbL22QPiAg8y6RscwZDDBdkuICbs7opDDACB5NGigOsKWkDgRcAWF6otnm9FNds9/lCXKZJ7aaY0haniMBvH51S2+X555baHLNqWp45HFv8JPsaeimGn5RjBIAvDndkm1W5FvWFGaHLTb26pfa2UclDEjSVnZ539zY/MjXzIiYzRYo2EOh0BW2eUGGSFgCOtbtVMnKQWf3WrsYAzU7Min3p5iGbjttuKIzHMGxEWM4A4PinAAD5v76Yz4HhYBkCNRvB3wsKw0X2PRn/n/f+ubi5OFWT+tqk19I0adH7vjiBq3fV3/r1rX8d89epyVPP61qNXGRUSe4akyIisD+uL2/q8UkIvN1JSQjMoJTjACGWt/tpDMNYju9wBn8YmAO1VCQTEe4A4/C5eAAZSXQ6/T6aBcAIHDvc4piaayppcjb2+CmGv+OUXVY9vtA3x7qsbkoQhHYXtaOmO7dbnaiTbzxmVUhIf4jFAAgct/tDOWYlxQhTco0AcGrcTYbjTyYbDNBskOFWbK+/psDyzVGrhMQvrmOIFC26EQRhT33vlqpuq4u6e2zKkTbXl0c6RSRWbfUwnCATESIR/txXFQGGz7Wof7K+PPsa4GhIGn2RHyh3DlR9BTUbYdj8i3vjA10HwokCnh3zrEKkiOq3dk/+PXn6vMd2PrZ4x+Lb825/pOiR/qc+UIjJJ6/JpVnuX1vr4rUyQQCHPwSAZZqUuRYVzQl7G3pj5KJci1omwtucVJsjEGI5lhc8FOMOMj/0YXGZmHAGaF4Qrh1s7vUx1Z3uHm9IJiEsaqlOIfrmaKfVHUozyGu6fUdaXXePTfm6vPPF4hpXgJmaaxybYdhQ3rmlossTZBx+xh6geV5QSslkvVwhIvY12mOVkvCcqSfIVFq9Wyq7cixqf4iNVYo3VtiuTjd8frj9w/0teoXk0RnZF3fXPVK06Ob72p4P9rXkx2tcAfrJz451+0McJ4QYDscwi0YWYriyFpdOIX5qds7p22Xihl6cKc7TyJoJpBSOrr1YisYLvJNy6mX6SYmTVs1YdWqUnqhmlGXU+jnrl3y/ZHXl6nZv++uTXz8PVxjgg32t1V3eTKMqwLCdbopmOKubCtCsw88wHK9TiNNjlVururs9VIxClG6S+4Ncr58mcNArJF6K9YZYuy8Udo6+ONIJABhgjiCDY9BqD+yq6yVwPCFGppKIcBwIHHt3T3M4zp1SSubHad7b0xyjEA1N0n17rNPqoQQQcMA8QabDSQ1J0FR0ePLiVE1238ajXa2OQJsjIBERXxzuoDmeYnmtTNzWG2hzBjAMemQhZ4BJ0gFStAGOl2J7vKG0WAUAtDsDUhFh+Omyb4bjKzo9KXrFiFT9gSZHSaOdZgWbhwpxHMeDSkqmGhRxWjnN8gGaSTUoR5+Wm6PjEJgHw8XLIfIjUg0MugHKP4Huqp8boQig3dv+1J6nAkxgzTVrRLhowMhZGKPcuGrmqrfK3xpuHn7C4wYBg34Na95YGKeWkttrugUeMo0KMYHTnNDQ7VNIiHkjEwkM21rZLRFh1w4x3zAsbvm2xrYAlWZUNNoCNMu/eUfRX76saHEEpucZkw2KLw93ugMMw/N+mgvSnJcKLwzka23e8GeJCBxA4HmQSQg1hr21qzHVoDje4amx+bo8QRGBqaQijscITGA4rsnuD4RYksT+/k11Q7cvQPOCwIdYnuV5AUCM4yGarbF5FBIy16KSisgV2+sfnpp5waNySNEiX8uYVbub7H66xxu6bVTypuNd5a2uvHj132/Mr7P5a22e64fGA8DHJa3barpBEFINSjfFHOvwBGgWAEQ4nhQrwwFrcwZdASbDqByeoqvs9Ly2te7hqZkSkgAAoNzw/hxIGg23f3pJvsOI+6BpJ7jbf46isTz7fsX7K8tX0hx9W+5t/A/hJAcYBEY8MPSB8PHh7sPLDi57etTT59gvdRKDUnLriMQci1ovFx1pX3Yl8QAAIABJREFUd8/MN+9vtLc7A3Ixed2QOJbj02MVcVp5UXJMdZdXLiauHxr31DW5//i26li7xx1k/nzdoOLj1vvGp8XIxXFa2YYjnYPi1LcUJSz+79FjbS6CwMIBUXAci1VIfDTn8IcEAH+I81F+AGj+acbCsAiGldjhZ0gcc/hplhM4AXhBIDAAwHAcFFIRRXMkjjOCEK+V/boosSg55sP9LX3G7ESKFpWwvOAJMjqFOKxlBI7VdPmOtrslIsJLsUvXl/tCLI7jBUmaaqt3+fZ6EseuzozVKcRzhsZVdXlLmhwHW5zBEC+AABgoxaRSKrJ5QoIAFo3EFWC0ctHDUzP/W9q+o7anw0WlGRQAAGUfAO2Hwb++VN8qYQQ8fBzwC1/yWtZd9td9f6131adqUp8Z/cxw0/BfQmOodlRXO6rnfTNvbs7cRUMX9Wcmd0iCBgASdHIAGJfx41QMSeBzhpxYEJNjVj0xOzc9VoFj2FOz82ps3myTCgAKEk5knp9TEDcmzcBy3EtbauyekFomphiOFThewHCAHj9Ns7xaJhqTYTje7jappQ9MTN9SadtwtJPAMAwAw4HjBIYXwiIoCALDCxQLJ8OUMT88VYAOnXzCYx3uR9Ye+b/bhj05O/fimhEp2uXD6qaMKkl4QXanKxinla3YXt/qCCydkS0TEy8V1/I8PDoz6+5xqe/ubnIEaC/FpcXK02JVZc2uXbW9cVrZX68ftL60LdOo2t3Qe7jV1djjAwAMA6NS8vS1gxp6fKv3NYsJfFCc+rW5Q1fvbXH4QxTDz70qaVKO0RRess8xcOAtUJkh/6ZL+FXDckYHQHwhg7672ne1edseHPrgPfn3iC9F1zgimZczb4R5xHP7nltTtebbpm8XDll4c9bNJH4R/kMzjT+KY1jOTkOvFG+rsjm99NhMA81yB5qdOGCWGGm11esOMDIRMTQx5s5Ryf/e1dThDOxv7P2uutugFD84MYPh+C1VtmFJuiyT4lCLC8ewshaHi2Lb7EFe4AXAMEEgRZhcRMpFpCfE8LwgEeFJOnmvjyYAyttc1wy2XFwzooiPl4lOV/D5jdX58erfXp227lD7hiMdd49J0cjFL3xbnRAj08pFjXafwEGmSXX7yKQnPz9e3u7ieMGkklo00mqbl2J4CYnFKiV2H+2jWQAgcSxGIeEFjuUgRS8flaYvTNGt2tWklBAAMDrdcPfYZIrhlZKf/kuUvAnfPgbTnoWxD1/aL7zzZShZCQ+VgiymP9V7g72rK1ffO/hetVjtY3wOynEBa7UGAAIIG+o3vH74dSfl/PKGLxNViZfto9udgfgYOcfzlZ0erUJSfMz62eGOTtf/t3fe8VFVef//3HvnTi+ZSZv0npAEQgdBekeKAgoqK/goCCrYFzsoPI+K5VldQV1FXcuCbcEfGFi6YKjSIUBCEtLbpEyvt/z+uEMMEFx9JCwJ5/3ixWvmnJnJnPO987nf8z3nfI8nQqeIDlGF6xT33JSw6J8nGpz+KIPi0ZEZG45XicCcwcndYvQ0RYmiGODFB744fLLSGuDF5HBNnd2nVTB6JRsXqhIEjOsaFaFXmPUKs0FpcfibXP54k1qnlF1dZSA+2v9ptMgLDU6/2aCUggiCIBjUcgCNLn9pg6t3ghFAscUpiGJqhE6KL5g08qxo3cHzTfUOb+6JWpam3H4OFCWIwqlKq0LOqFjZ1J7R/zpVO+PD/TYPp2KZEK2s2eOvc3hFURRFuP0oa3LTFFRyWZRBIWMYn5/zckiP1No9gcNlzdvO1vdLND05Jn31gfJ9xQ2xIcrxl9wAvTbsWg5DLPrNa/c+MibC1YC8tzH635xdYvFYPj316TcF3/h4X6gqdFbWLC2r1bLaG/PSokDdmnrr2MSxR+qPSHL2r9J/UaBGJ4y+uscntxEtMKoByGg6Jzbk831luwstvCD2SzIFBJGlqUan/6dzDfFGtd0TqLX7Pt1zXqeUPToyLSs6GNSnKKrG5tGwTHSIUiuXDUgLm9ozuqzRow14Yk0qucApuQCtVTBGNQBjTWmYVssq9Ve9FTeQov1YUD8wJUwuozlB/KnQMiwjnPrV5fJ8qy27rR8X1jk259cW1jkSTBqTRr7pZA0vwKiVzx2U9LefSkobXNP7xHSLNS5Zf0pG07d2j+6baNpT3FBt9Q5KC2t2BU5WWRNNKr8g/vfGAqNaRolw+flGp1/OMutPVJ+vd9k8AZqieFGotHouhEWomBC10+u3ujklS6tYmqUZj5/jBCE1XPfY6FStQlZscbl83JjsSKNa/tDw1I0na0ZmXrYVSabEoMcRkgBW1e7d3XUq9r6D/e8hZ3rwiOLLKLWVfpr/aW5Jro/3ZYVmPdj9waFxQ0EAlDLlwOiBksv23rH3ztvOJxmSZmbOnJQy6Y9nTBJcLpHjBLsdgODziT4fGx3NGI0AnLt2Cx43RLF3eb3e4sgOVUaPmbyvWbTVWBK2rSva2TiGC8zUyctL6wRQjU8syYrWu/bvr3/jTQCcx9PY7LxHFHWJCRv/64Vj5dbeuV+Ycr8FUN9ym5sxw/zySwDqXn1N3bdP+IIFRNF+xV3/Zd679WOJYxXWz/eVrT9WYzYoXX6utNG1v6Qxxqjum2iM1Cs0ClbaoGt1+0PU8ganr9kV+Gxf6d394lVyJq+44fD5pkXjMw1K2cd5pUfKm7Oi9E2uwO7CMrefl8solqbRiKI6BwCPn1+VV2pUVdm8XKiG/WRP6TeHqqwev4ymtErZgZLG4nqXTs0mmlRuH9fk9LJMcM203c81OIOhU4qhdEpZeqTOx/FdzPoTFVZ3gE+L0Jc2uZw+zsvxtTaPQc1mRRn+PDYjw6wD0Hr+W0ZTk7tHt2VtBQY+cq2cDRq3vo+PhuH7+ZizA8wvK0g5gZPCQwXNBWvPre0Z0fP+bvcPiR3yGxcudCoEQeQ4Si4HEKiqEnlecDgACB6v6PercrrRWu1nQ/+24/P/OXxq//4flxZyy7NDs/sbe8Q8+gQoynvqVPM334per+j3QxR5h10en2B+aQmAps8/b/riSwCixyP6/YCoGzs2atkyAJULF7r2XpTGzrxksfGuuwBUL1rE22wAaCAD4AB6YL9R3XMCukDRQ6tb8otLt8rXyht3FVp6e7283Q6AUSpZg0GtZEPSkx8dmfbpnvNx2l6M4KR1OgC0QkEpFcquXYORu3tnM2Fh7dGjHVXR3H5+5c6iab1ik8M1tTbvW1sLeEFcMCI1QqfcerrucHnzkPTwERkRJRanXsW6/Xz3WMOorMi/7yndfa7e7eONGvmZantGlDb3RHW11ZcUpv7rXT1PVFlXHyi/b1DSd4cqHb4Az2NZ7mmHO1DS6DZp5BVNrie3nqtodqdEaI5XWkssTj/HszJKLZfxgkBTVLM7kGHWdjEbtp6urXf4c2L1Z+tdDq/f4+e1SpmPE/5xoEwQwfGC185b7F6pIT5OkDGUhpX5BdEf4OUyqme8cXxX86ZTtRaHb3qfuFkDExZ9d+Lg+Wa3n7vnpoTdhZZz9U6nl9ODFUSx2OLM+C2Z5j3N2LoEI174QycN/17MXTHwEfz0Fna/juHPAyixlaw7t25DyYZ3R7zbLazbqIRRayas6RrW9TpSGJdL5HkxEGB0OkouFwMBX2GhyHGCy32hltOPHQuKClRWOrZuFTleFHjB6QTA6A2hc+cAsOfmOrZuE9xukQuIvCA4nboRI8IefghA9dNPO3f+CECQZAgwv/iicebdAM5Pu523Wlt/mcSv1qh69NB6xKz3t19Y0OEBDtlxKPrhR5o4OyrLrS2hJZpmtFrB7Wm5qzN6PQA6MoKSy0HRyi7BWUXtiBHy+ARapwVAK1WUXK7KyZGqopYtFQWBomlaqwNAq5SKtFQAsqio1K1boFR+crAqv9oxf0L3SL0ianPB/ztW1X/K4NStWy7vyXlDU4AU3H5bm/2sHT68ve6kHXRmoMTiemNzAUNTM/vHfXmgos7moWg0uwJquayq2c3QFAUqLlSlkDEMTYWo2NemdZMz9LNrTxyvtNfaPBRF8YKoZOloo7re7mVoalhGeK3VK0IUBGpweui+4qZah6e4zqVRyGKNKrVcplfJyhvdbj83JD1sx+mGeqdXKaflDOMN8IIgihT8nMAyFE1Rfk7gBYiXJQSlKMgZOlynaHT6RSDOpGIZ2uLw6RSsjKEanT45y8wbkryvuFEuo0dnRaZE6DLNWpqiArxQY/NUW72lje7vj1bWO/x+TojUKSiIBo1i9sCEIWnhv9ZZvB9fTEFpHqb8Dd3vvKbm5P34/qGavrO3Os9vKd1y3HIcQII+4Zl+zwyKGfTv/W6OE9xuAILTCZ4XOU6emAiK4hobfQWFIhe4UOuidVr92LEA3IcOu/LyRJ5rkSFlVqbxzjsB1P/vX7ynTgoul8jx0ieHP/yQ4bbbABSNGh2orLxITVb/Q9WrV6C2tmjYpb+9LseOUkqlY8eOyocebl2uSElJzv0BgGXFioYVK2mNhmIYMAyt1epGjoh85hkAdcuX+woKANAqNcWyYOiQ2+/QDLgJQMMHHwhuDyN5NGoVxbLa4cNl4eGi1+s6cJBiWdAUo9M1eBoiTHHypKSX9r28uXjjmIgho7tMHBg/pL2jbBJ+Tqhs9khrv5tcfj8vmPXK60oZOvBcZ1G983+3Fjq8gWKLa2h62K09opesP11iccpltErGuAKCIAgmjTwrynDvzYk7ztZzvFBl9Xj9fEGdgxMEtYKxuflQDTsgJfxYRXN5kztco/ivQYkf7CoRIYao2cpmD8cLJo1cIaMpUA4fxwsiTcPu5vgrdJo0amIZimEYX4AHoFEwAU40aGQQKAEiRFGnZEO1ch8v1lg9o7Mip/eJW7I+v6zRnRSqDtMp1HLZ5Jwoi9M3o2/c5WG+tUeqTtfY9ErZqEzz9rN1Mpr2BPh7bkponUDxMq+Dx7oHcPI73PQQxr16FUb3HMc3N4teLwDe4YQoUDKZIiMDgK+oyFdUJPr9Uq2juc6Y0U07bNj/7P+f2u9WZ9bKYtUxSeo4E9QA9JMm6kaOBFA+Zy7f3Cw4naIgiIGA6HbHffg3VY8eXH39uSGXhtUyjh6hVSrnjz9WzH+wdbk8KSll00YADSvfs7z7busq/YRbYt56C0DVU3927d5Na7VgGIplaZXKNGuW4dbJAKqfeUb0+gDQWg1ohmJZ0+xZ8vh4weNp/vIflExGa9QAaI0WDK0bNYqSyfjmZn9FhaRZjEYDgNZqpWjUtWF98fpvC789Xn9chGhQGAbHDL6/2/2pIamddYDe+ec6NQqZXEbLGEqvYs83uL46WNnsCihZRsHQFEVF6Ngam8/p48saXe//WFRt83kCHA0wDC1CdPl4l4/nRVRa+X8erRAFCKJYYXUv/eF0cALOEQxp1dl9LR4WS9OCKIoUGIqK0Ck4QeQFQSuXxRjVTW5ftxjDvuJGPy/SFBVjUIqAlxcZiAqWKah1UBRlNiiManmJxaVWMK9N67b4+/wmp0/BMLFGVdcYw7LJWaeqHSt3FinlzJ392l64MLVXzGQ+SsbQANLNOtrvA8fRWgUA3m7n6utFnw8Ab7MDYExGZVoy1s51bd8U0A8Q6jLEj1YB4O027dBh6j69AdS/+WagsurCIMgHIOLJJ5XZ2XxT0/kZdwIQbLaW+HHGoZ9prda1d2/FAxdNlcoTElI2/wuAY+tWyzsX7U+kxo/TDhs2o8sMR91e5aES4Dxw3g4AUPUMHkAlej283c7otKBoimVptYqSKwDQarVh0iRKpQLA6HSgKYplKZoGoOjSJWrpyxTLttTSquBcR8iM6fqJEyiaBsvSajUASW4AxLz5xpWupejXXmuznFappIHk5TBGo+oa6tflTE6ZPDllcoWjYuP5jTvLd+aW5ErH+jn8jnVF6/qZ+6Ub06+N43Zd0VEVrcbmfWNzgc0dcPr5Boe3xMLxQrNU5RA4AHAGnWSHN1BkcbbpUNGgQIGXNMiobnD4AoKgYmXeAM9Q0KlkE7pGnq511ti8GgUdrVfnV9vdgYBGwWZHGUSImVG63vGmnvEhJo3c4Q38bee5LD0TZVAcK6xNlTMvzR7k8fMfff3T+GjZ+vpau8efCGFSQlSuSjN4ZE7XaMNr7Lm6801ha/c/7XQrZXTdS992uXf2a9O6GQR/1aOP8Q47AMHrE30+iGLC55/RWq1r3/6qRx8FRN4e3HMnj49P2bIZQPOaNZa/vH2RbzJuXMzkUOR/32zp6vixDOuX//Jr1OklRbP/a7M02qKUSlouB0UJHi8ASi5n9HpQlDwuFgClUNIKhZRJjY2JMc2aRSnk0ueAopiQEACugGuZapt3iswvE30MItQRaXHdZ/S9H0BqSCr37DPUd7Pgd1JjFtNDFrb+nglfftm2mmi10W+83mYVazaHTJ/e9gUdFob2CTlfn8Tp4ublzJuXM6/eXR+uDgfwc+3Pb/z8BgCjwtjX3LdvVN9eEb3SjelE0a5r5AylZOkecSErdp6TMTQviCIAESxDqVjax4kMTelYig8EhABH+f1KBqGMEBYd5lVqB6eG3eyvPZ1fMijJ+N3B0qYGK0QUaXNSkqJOl9Xfduz/KWR0P7OqvsTFnBJuU4N9dnFGUsT5fUeKVq+U+zwahSyCFd1ur8IckfH1GgCNH62qf+utiRe+213AufQ+58b37B5r+NOpjY43NrVsOHJ9hTseezQsZiQA5ts1YeXlDVI5AEA3aqQxOVlw+OxbtkjxFEqlouRyiqJEngfAhIQou2YDlBT0pZRKWXjw16vu1Tt84UJKLgdFMXodRFGemIgeWWDV4XfeYmxqplXKYK1ORxuCO2CSv19Ha7VtqknSP79rs+cVKSmGRY+fs54703jmuOX4sfpj93e7fyqgYTU1oYx59PDhMQMHRg+8ZH2sLGswHt6GNTOw4wXUHMDEt696ArUbnAh1cM5nYPTAD0d/eKD2wMGag9vKt20p29Irotdn4z8DkFeV5+bcOWE5Zo2ZKNr1RahWsfTWrt8frZrjKeh9YKOS89EA6/cyAl+X1affR+98c6gq9t3/Ts3f3/pdPw2amvrUoyO6RBSPXdCzrMwFjL9Q9abcYA8LzwhTTyvYAQD5aJkUTAtZKpMxhWUN0U3VfrmS4sCZDLowo0wfnGRUpKXpx42zB4SQ0BAprJsRnZgRawBQ22/ofi7MHKYbnB65pdRRbfOO7XqT9FOOfW+l6PMFnSOapnU6aZRE63SZZ0632WplZpf4Tz5ps0rdt4+6bx8AsJZj62KEJqP/DAAY/IQCuFKYrU05u5xaV60z4JRiNK///Po/zvyjZet4gj6hZdXFN5N+NcwRmoI525H7BE5+h4qDePT4tVgWd+OhlCkHRA8YED1AGoEeqT/ScqzMZ/mf7a/ZL7lv6ab0tJC0SSmTfsvGeKJo1+Sr09TtvWO37TbI93I+pUbFMqFRSY0eLrtXRqhWef+gpLW7+1rCTTWugItmG5x+F6Oo0CdVnK3rl2QKf/wx8PzxagdPyfpmxbh8XEKN7IyTyk4xs1+tO1Vt217qHNktxqhX7a1yPx5i2nisaoVFY5r/zjPju/xtVwlDUy9OzIy8MMujHTZUO2xoTKvv1rK2tfddt1q73zQsI1zG0NM5fm9xY4+MoFQqUq92ELf+NPa9h5PfgPMh61aI4v8543alozL3fG6JraTUVlpqK3Vz7jRj2trJawEkG5JHxY/KMGV0MXXpGtbVpPw92a2UBkz7GF0mBc9yB1B9FOFdiLS1Ezq5bmjsL7Mrz/d//rjl+MmGkwXNBfkN+QdqDvSI6JEVmiWIwrT10yLVkfH6+Hh9fIIuIV4fH6eL64hhuA6/r3Pd0aoNx6sBpIRrnxiTrmJ/SfkgiOKh0ua/7y0VAT8ndInUHiq3sjTVLcbw9Pgul39USYMr2qBUsgyAs7WODLPum58rNufXpkVotQrZ98eqxmabnxidXtzg+vl808ybEq6j9aB+N76eieKdgIiEgRj2HJIG/9s38SK/u3J3lbOqylFV5ayqdlVXOatyp+SalKYj9Udmb5oNwKwxJ+oTkwxJ6cb033Is2+8j4MHb3SAK6H4Xuk5DTC+iQdcMEWK1s9qgMGhZbZO3ae6WueWOci/nbXnBrhm7TEpTYXPhF6e/iNJEmTVms8YcqY6M1karZKrrVhk69p6BtUcqfzhRkxyuSQ3Xbjld95ethU+OyWg5noumqH5JpuwY/dkah5/jB6SEufzcT4UNaVc4PC2YbAcAIGV8ndE3DsDm/FoAt3SLemRkmoyhMyJ1bSYwuNZYy3F+F0zJSLgZcjWcdeg6BQMWSrpg9VkBhChCAGwp21LUXGTxWBo8DRa3xeKxLOq7aGziWArUU7ue8vN+ADJaZtaYs0OzpWs6OzT764lfJxoS2/eUcorG8Oewb0XwnykZmZMw4gXcMPk2/pO+DKgYbXBcYVKa/jn5nwDq3fXljvIye1mNs0byvgubC78v+r71G9ON6dKL151bd6D2gElpClOFhapCTQpTSkhKtDb6hht1+v1+lmWpq3EEUYxRlRyufXx0mkYuk8voOrvv8pOyNHKZtHVcejyu6++IiYqiGOCDASMfJ/CCyP5HD7r11J6oPLPO2XDWZcl3uSwOmpabcyYnbAKwbsTj60o2WH9+yZpntflsgihMTZv68sCXAawtXLuneg8AOSMPU4VFa6OlFD00Rb82+DWT0hStjY5UR7YeYigYxbUIr8gU6HMf+tyHykM49U/kr0P+OoxeCgBnc1Gah6juiMpBWDpoklLhWhChjohQR7ROSDcxeeKw2GG17tpqZ3Wdu67OVadXBPfbnWk6k1uS2/rt92TdIx2fKnl8BoXBIDcYFAaDwnB7+u2ZpkwAOyt26uV6nVwXoY6Q7rgdWNGampoWLVp07NgxlUo1e/bsOXPm/MEP7J8U2i8pVNKwqb1iL9/O+Qf5cn/5zoL67Gh9jFG9Jb/27W3nnhyT3nKqze/C7rcH+ICH8+jkOoPCAOBAzQGbz+bhPAEhINVOSJ4Qq4u1++0v5z3v8DS5vFZXwOEMeFxCYPvMvWqZ+ucz3z1cvg4ANJDmCuMUwmTp8zl3haMiRBGSbEgOUYQYlcaW6/Kpvk89hafCVGGXX0CjE0ZfF7+k2D6I7YOxr8BZGywp3o6fPw4+ZlUIS0Pv/0Kf+4LhQlYDXSRkSqJB1wCtXJsqT7187e5z/Z97qs9Tzb5mi9vS6G1s9jYn6hOlKrPGbPfbbT5bhaPC6XcCGBQzKNOU6eN9j+wI7iyelzNvQc8OvlP95Zdf1mq1u3fv9ng8U6ZMiY+PHzNmzB92ntt+3CaCKEieiNPvtPvt0oSdAMHpd8br47Wslhf5n2t/DjpEnMdKNelCnfOHzdDIlS7ecrQp9+/5PzkDTqlWw2oe7fWodNv56uxXgij4eb+X9wLICct5/qbnAbyQ98LG8xsDQksiTzzS/cG5PR4C8NLupyu9ja2/XrY8JDZzBm2r2lLxo1YQtIKoEYVIQdCKFO91QqtOzrztYZrTGJO0qjCNXKOX6yVxBDA7e/bs7NlttrrDrCOnKOgupD+a8L8Y+AhqjqPmGGpOoKEQ/guLCr++B41FAKAKgdYMXSRGvYzonuB8OPolVCFQhvzyv8p0NQ8kJVyMnJFHqiMj1ZdmeVl287LWPzqbz6Zm1dJQ97XBr9l8Noff0SuyXcKm107RXC7Xzp07N27cqFar1Wr1Pffcs27duj+uaBuKN3x5JrhE0+l3ChBuirppyYAlAF7a+9LWsq0BIeDhgtt3F/RYMK/7PAB35t5ZZi9r/Tkrh78zJH6Ej/PO3TL30rFeYKxGbu4ebXu74O+7LK1cdFYnKVpFxd6TtT9TIhQUraBoShBYITg6Ta4/N8gXYAVez/Ms51MJYo6lVKr6c2MT52pQCSILUS8ILJhYmQGA1ph00jQcWjOMiTAlwZgEXXCkHGvuNd98w4TPjYkwJiLr1kvLb3oQzWVw1sFRA2c9qo+BDwCAuxG5T1z64meroNCiaBvWL4RMCaUeMhVkCkRkYtxrAFC8E+d/BCOHdGKeXIPwLsF5lfJ98NohUwCAMgQADDHQhAOAtQIiDwAKPaTRukJLhsZtQlN0y9HLckY+IXlCJ4mjHTlyhOO4mJhgMDIuLu7DDz9s85X5+fmXlMTFxen1bSeH48v32RvOSo/1ggBA6d+PAQAQX3U8y9GkABQX5nNTak6jOwDcYqn0ee3SXnIZoBGFBGs14qHguSUNTdKL1YIogwhAxwUAZHHC19W1tChqBRGARhRlmuCtaRZlmFVcfNHXygi6RffpMtBQC1YNpRyqELBqxAd3Po8Y9QYg/uJKaMKD3oRMiUl/Jb+EK9L3CsEKdShmb4DHCm8zPFZ4rfDaINcEu1QfA94HjxVcLTgvPEEr4/wu5F201wI9/xRUtN1voGj7RVW3vIl+cwHgw6FwX+Rf4/6tiOsHawXevpBKhJEHk5I/VQSGRdE25D550VvC0jHzWwDYtxInL57Fy7gFQ58GgI1PoeoIFK1movo9gC4TAODrP8HngEL3y5EOI15EaCpcDdj45KWdM+1j0DJUHsK+d4PqHPzNxGDoIgA4+wPObb34V9cfPe4GgP3vw3L2oqpudyBxEADsWo6A+2LrzIUhFh4r9vzl0u8wYjFoBvWnceJrAEgahpThHVjRrFaryWRqmRAIDw93OByCIND0pWGpqVOnXlKyYsWK0aPbjvjcFpJ524nc4FXLKgEgJHgM5X1RQ+7zXHyG0IW1OQ/Fj4ej+qJ7bGRPAAyrur17qx+MdG9RGgGoI7pmjX8HrBoA5Gow8l9yfuXciS4TgxEfRgFVqytGinO3SfpYok5X9VpWIGlI21WJgzBnW9tVNz+K3veCD8DvAoCAC+oLmxkGPYFud4DzAYDXBlFEXP9fZEVy/P2uoIco+dH7xDdJAAAKd0lEQVQyBbIv5M8RePgcwIVTFy65MAC0ZHBlWPickHbvSbTIhM8JdyOaS4MuoeSKStSehNcKzofAhQxCAxYG35v//aXNnLoKAOzVl1aZuwYVreowDv/94hgNH1S0c5tRvPPid3ULKtqBD+Buuqiqy0QYYuGzX3qfADD8BYBBQ1GwSqZsD0W7duvR1q1b9+abb+7Zs0d6eurUqWnTpp06dYplLzpNevr06W+99dYl7w0LC1OpyCJMAuEq4bmQiI1mgg5gwBPU7tZ3CGnlc4tqt8CqgoNxdxN89ouqdFGQKSBwsFVe+kdDEkBR8Lvhqg8O5FW/Y67zuluPptFompubW5wyl8ulVCovkbOWMeZv/Ey3271hw4aRI0eG3Ribkw8ePOjz+QYPHnwjNNbpdObm5o4ZM8b4H01xcc3Yt28fz/ODBg26Fn/scilhVVfcuSHXXPFz1Cao29o0QstgTLzCp6khT7Tb7ZvWbxo3bpzhwhbjqxa2u2YG6969O8/zFkswtF5QUJCZ+UeP6rPZbIsXL66oqLhB7qxr16798gqZKjofjY2Nixcvrq6uvkHa+91333311Vc3SGPr6+sXL15cX19/1T/52ilaZGRkdna2ZDOfz7d69epRo0YR959AIFxFrul889KlSx944IETJ06Ul5ebzeZ77rmHGIBAIHRURevateu2bdtOnTplMplSUlIosvSRQCB0XEUDoFar+/XrR/qdQCC0BzTpAgKB0Gm4HvOjEasQCITL6ZCn2xEIBAIZdRIIBAJRNAKBQBSNQCAQiKJdffx+/+WhwDYLOwFXalcnaK/X6/2NdiTG7XCWFQThmv1y6Q5k7/nz57/yyistJU1NTXPmzBk4cOCQIUNWrVr1K4Udi+eff/7uVuzevftX2tUJ2nv69Onp06ePHTt20KBBO3fu7KzGzcvLu/syeJ7vxMY9f/78zJkzx48fP2TIkJdffpnjuGtg3A6TdXPVqlV2u/3cuXMtJW3m+G6PxN/XmLNnzw4ePHjgwIHS0+TkZFw5oXlHb29+fv4DDzzw+uuv33zzzTzPBwKBzmrc5OTkP/3pTy1Pjx8/fvDgQSkPTWc17oMPPjhv3rwpU6b4/f7HHnvs/fffX7hwYbsbV+wIlJeXDxs27JNPPrn33nulEqfT2a1bt4qKCunphx9+OH/+/DYLxY7G1KlT169f37rkSu3qBO2dNWvWBx98cElhJzauhMViueWWW8rLyzuxcevq6jIzM3mel57+8MMPM2fOvAbG7RijzqVLl86aNUsu/+UYx8tzfB86dKjNwo44EON5Pi8v7/Dhw9Ko5Ert6ujtbWho2L9/f48ePRYuXDhq1KilS5dKAZfObVwATz/99NSpU6U8gJ3VuGFhYcnJyTt27JCu5+3bt0vDjvY2bgcYdW7ZsqW0tPS9995rvWK4zRzfzc3NvzHx93XOsmXLevToYbVaZTLZqlWrrpTQ/LcnOr8+KSkpkeIJixYtcjgcCxcujI6OnjNnTuc27t69ewsKClauXPkrV3InMC5N06tXr160aNE777xjt9vnzJkj5dppb+Ne773j8XheeeWVZ5999pJstxzHtZ4TUSgUoiheMl8mFUpuTgciPT39scce+/jjj7/99luHw/Hee++12Vie569U3lFaarPZACxatCgtLa1Xr17z5s37+uuvO7dxAaxcuXLKlClKpfJXruROYFwAn3/+udVqXbBgwWOPPfbll18eO3bsGhhXdv13it/vLy4uLi4uPnLkSFVV1UcffTRp0qQ2c3yHhIT8xsTf1zOvvvpqy12uX79+eXl5PXv2bLNdvz3R+fVJVFRUy9SHNNaoqqrCFRK4dw7jNjQ0HD58+M9//nNLyZWM2NGNW1dXt2LFiry8PCljvt1uf+utt7744ov2Nu717qNlZ2fffffdPp/P5/NJjqjP5xNFsc0c3+2R+Ps/i9/vl8vlV2pXR29vbGwsRVGlpaXSU6fTGRkZeaV2dQ7j7tq1S6vVdu/evaWksxr3zJkzcrk8NDRUehodHS2dWtnexr3eFW3QoEELLtC3b9+4uLgFCxZERUW1meO7EyT+PnPmzKuvvioFyK1W665du8aNG3eldnX09oaEhIwePXrt2rUABEFYu3bt+PHjr9SuzpHVvbS0NCoqqnWu085q3JycHIZhpNWUALZu3TpgwIBrYNyOlHvjnXfeOXbs2Keffio9PXXq1AMPPJCZmSnl+F61apVCoWizsANdBz6f7+mnnz569GhWVtaJEyeGDh26bNkyhmGu1K6O3t6Kioq5c+eGhIQ4HA6z2bxixQrpGMNOaVwAzz77bH19/ccff9y6sLMad/v27S+++GK3bt0k5+v999+XfPB2NW7Hzibkdrsvz/HdZmHHoqysrKysLCUlpWU++1fa1dHb6/V6T5w4odFoMjMzW89tdUrj1tTUtAQQ/+2V3Ana63A48vPzdTpdly5dGIa5BsYl+dEIBELngeTeIBAIRNEIBAKBKBqBQCAQRSMQCASiaAQCgSgagUAgEEUjEAiE/yQy0gWE64GysrLt27cDGDBgwB/fwLhr167i4mIAd911l7QJgUB8NALhjyKK4po1a6Qtyr9OUVHRu+++W1tb63a7//jftdlsxcXFy5cvd7lcxApE0QiEqwNFUX379p0xY4aU3PHX0ev1zz33XO/evf/43508efIjjzxC+p8oGoFwlUlNTe3fv/+3335LuoJAFI3QGZg8efKGDRvaPLSRQLi6kJkBQrszevToJUuW7N+/v+XIvn/Ljh07NBqN2WzetGmTUqmcMGFCeHh466rY2Njt27f7/f6JEyeazea8vLyjR48mJyffcsstHTThCoEoGqFjoFarR4wYsX79+t+uaD/88ENlZaVSqezVq9e6devWrFmzadMmKdfQDz/8UF1drVarc3JyNm/evHr16uHDh0sO4AcffFBRUTF//nzS50TRCIR2ZMiQIUuXLn3ppZdaTgz5txQVFe3du1epVA4fPnz69OklJSWpqalSVUFBwb59+5RK5ejRo6dOnSoIwpIlS3DhFDWiaDcyJI5GaHeKi4sLCwtZlpVOb/yN5OTkSPIXHx8PoPU6jJaqpKQkAP3795fKExISnE4n6XCiaARCe3Hu3Lm//vWvjz/++KRJk9avX//b39gSOLs8LhYREdG66pKnBKJoBEK7UFhY+OKLLy5dupRl2SlTpuzevbu5uZl0C4EoGqHjUVBQsHDhwuXLlxsMBgDZ2dkpKSkbN24kPUMgikboYPh8vnnz5i1btiwhIaGl8I477lizZg1ZmEZoP8jJKYT2oqGhQTpPuwVRFIuKilJTUy8PeG3fvn3p0qW7du26Wn+9rq5uyJAhe/bsueQ7EDo3ZPUGob24XEooikpLSyM9QyCjTgKBQCCKRug4WCyWMWPG/K4VHldi+fLld911F+nSGxASRyNcF7jd7rq6OgChoaF6vf6Pi6O01DY+Pr71Ud4EomgEAoFARp0EAoFAFI1AIBCIohEIBAJRNAKBQBSNQCAQiKIRCAQCUTQCgUAgikYgEIiiEQgEAlE0AoFAIIpGIBAIV4X/D1Uak0+gxC7sAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Generate dummy spectral data\n",
    "x = np.linspace(400, 800, 200)\n",
    "y = 30 / (4 + ((x-550)/4)**2) + 30 / (12 + ((x-650)/12)**2) + .001*x + np.random.normal(0,.1, 200)\n",
    "\n",
    "fig = plot_setup()\n",
    "\n",
    "# plot data\n",
    "data = plt.scatter(x,y, color = 'C0', alpha = 0.7, marker = 'x')\n",
    "\n",
    "# plot fits\n",
    "y_fit1 = 30 / (4 + ((x-550)/4)**2)\n",
    "plt.plot(x, y_fit1, color = 'C1', ls = '--')\n",
    "\n",
    "y_fit2 = 30 / (12 + ((x-650)/12)**2)\n",
    "plt.plot(x, y_fit2, color = 'C2', ls = '--')\n",
    "\n",
    "y_fit3 = .001*x\n",
    "plt.plot(x, y_fit3, color = 'C3', ls = '--')\n",
    "\n",
    "y_fit = y_fit1 + y_fit2 + y_fit3\n",
    "fit, = plt.plot(x, y_fit, color = 'C0')\n",
    "\n",
    "plt.xlabel('$\\\\lambda$ [nm]')\n",
    "plt.ylabel('$I$ [arb. un.]')\n",
    "plt.legend([data, fit], ['Data', 'Fit'])\n",
    "plt.tight_layout(pad = 0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Scatter plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x386.4 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_setup(aspect_ratio = 1.0)\n",
    "\n",
    "for i in range(2):\n",
    "    x = np.random.uniform(0,10,100)\n",
    "    y = np.random.uniform(0,10,100)\n",
    "    plt.scatter(x, y)\n",
    "    \n",
    "plt.xlabel('x')\n",
    "plt.ylabel('y')\n",
    "plt.grid()\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Contour plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.contour.QuadContourSet at 0x26c21577550>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_setup()\n",
    "\n",
    "x = np.linspace(0, 10, 100)\n",
    "y = np.linspace(0, 10, 100)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "Z = (X-5)**2 + (Y-3)**2 + .3 * X * Y\n",
    "\n",
    "plt.contour(X, Y, Z, cmap = 'viridis')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Colormesh"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.QuadMesh at 0x26c215dca90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 386.4x238.519 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_setup()\n",
    "\n",
    "x = np.linspace(0, 10, 10)\n",
    "y = np.linspace(0, 10, 10)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "Z = (X-5)**2 + (Y-3)**2 + .3 * X * Y\n",
    "\n",
    "plt.pcolormesh(X, Y, Z, cmap = 'viridis')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Multiple Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 806.4x225.792 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import scipy.ndimage\n",
    "\n",
    "# Create a custom cyclic colormap\n",
    "cdict = {'red':   ((0.0,  0.05, 0.05),\n",
    "                   (0.25,  1.0, 1.0),\n",
    "                   (0.5,  0.7, 0.7),\n",
    "                   (0.75,  0.02, 0.02),\n",
    "                   (1.0,  0.05, 0.05)),\n",
    "         'green': ((0.0,  0.27, 0.27),\n",
    "                   (0.25,  0.72, 0.72),\n",
    "                   (0.5,  0.02, 0.02),\n",
    "                   (0.75,  0.80, 0.80),\n",
    "                   (1.0,  0.27, 0.27)),\n",
    "         'blue':  ((0.0,  1.0, 1.0),\n",
    "                   (0.25,  0.02, 0.02),\n",
    "                   (0.5,  0.21, 0.21),\n",
    "                   (0.75,  0.12, 0.12),\n",
    "                   (1.0,  1.0, 1.0))}\n",
    "\n",
    "my_colormap = mpl.colors.LinearSegmentedColormap('mycolormap', cdict)\n",
    "\n",
    "\n",
    "# Make plotting reusable\n",
    "def plot_array(arr, label):\n",
    "    ax_ = plt.gca()\n",
    "    X, Y = np.meshgrid(range(arr.shape[0]), range(arr.shape[1]), indexing='ij')\n",
    "    plt.setp(ax_.get_yticklabels(), visible=False)\n",
    "    plt.setp(ax_.get_xticklabels(), visible=False)     \n",
    "    \n",
    "    im = plt.pcolormesh(X, Y, arr, vmin=0.0, vmax = 2*np.pi, cmap=my_colormap)\n",
    "    \n",
    "    ax_.axis([X.min(), X.max(), Y.min(), Y.max()])\n",
    "    \n",
    "    # Reduce title fontsize -- it is important to use props here as they guarantee\n",
    "    # that the fontsize fits well with the surrounding document\n",
    "    plt.title(label, fontdict = {'fontsize' : props['fontsizes']['normalsize']})\n",
    "    \n",
    "    return im\n",
    "\n",
    "# Create some dummy data\n",
    "dummy_data = np.random.uniform(0.0, 2 * np.pi, (4,32,32))\n",
    "dummy_data[1] = scipy.ndimage.uniform_filter(dummy_data[0], size=2, mode='wrap')\n",
    "dummy_data[2] = scipy.ndimage.uniform_filter(dummy_data[0], size=4, mode='wrap')\n",
    "dummy_data[3] = scipy.ndimage.uniform_filter(dummy_data[0], size=9, mode='wrap')\n",
    "\n",
    "# The actual plotting\n",
    "fig = plot_setup(aspect_ratio = 0.28, wide = True)\n",
    "    \n",
    "ax1 = plt.subplot2grid((1,17), (0,0), colspan=4)\n",
    "ax2 = plt.subplot2grid((1,17), (0,4), colspan=4)\n",
    "ax3 = plt.subplot2grid((1,17), (0,8), colspan=4)\n",
    "ax4 = plt.subplot2grid((1,17), (0,12), colspan=4)\n",
    "ax5 = plt.subplot2grid((1,17), (0,16))\n",
    "\n",
    "for (ax_, title_, idx_) in [(ax1, '$t = 0$', 0), (ax2, '$t = 1$', 1), (ax3, '$t = 10$', 2), (ax4, '$t = 100$', 3)]:\n",
    "    plt.sca(ax_)\n",
    "    im = plot_array(dummy_data[idx_,:,:], title_)      \n",
    "\n",
    "norm = mpl.colors.Normalize(vmin=0, vmax=2*np.pi)\n",
    "cb1 = mpl.colorbar.ColorbarBase(ax5, cmap=my_colormap,\n",
    "                                norm=norm,\n",
    "                                ticks=[0, np.pi, 2*np.pi],\n",
    "                                orientation='vertical')\n",
    "cb1.ax.set_yticklabels(['$0$', '$\\\\pi$', '$2 \\\\pi$'])\n",
    "cb1.set_label('Spin angle')\n",
    "plt.tight_layout()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

